Discrepancy of the words $\lfloor(2n+k)r\rfloor-\lfloor(n+k)r\rfloor-\lfloor nr\rfloor$ and twenty-two conjectures of Kimberling

For an irrational $r>0$ and an integer $k\ge1$, the word $s_k(n)=\lfloor(2n+k)r\rfloor-\lfloor(n+k)r\rfloor-\lfloor nr\rfloor$ takes only the values $0$ and $1$, each with density $1/2$. In 2019 Kimberling added to the OEIS eleven such words, for $r\in\{\varphi,\sqrt2,\sqrt3,e\}$ and $k\le4$, together with the $22$ sequences $a(n)$ listing the positions of their $0$s and $1$s. For $21$ of these he conjectured that $2n-a(n)$ is unbounded below and above, and for the remaining one that $a(n)-2n$ is unbounded above. We settle all $22$ conjectures: $19$ are true and $3$ are false. The false ones all come from $r=\sqrt2$ with $k\in\{2,4\}$: the partial sums of $2s_k(n)-1$ never exceed $0$ (for $k=2$) or $1$ (for $k=4$). Hence $a(n)\ge2n$ for A327207, $2n-a(n)\ge1$ for A327206, and $2n-a(n)\ge0$ for A327223. For even $k$ the qualitative statements follow, through a short reduction, from a theorem of Ying and Zheng on the one-sided boundedness of the local discrepancy $D_N(\alpha,1/2)$, and also from earlier formulas of Rocadas and Schoissengeier, which Amoroso and Omarjee applied to $r=e$; for $r\in\{\varphi,\sqrt2,\sqrt3\}$ they also follow from results of Boshernitzan and Ralston and of Dolgopyat and Sarig. The cases with odd $k$, where that reduction leads to a sum of two local discrepancies with irrational cut points, are new, and so are the exact bounds. For quadratic $r$ we prove the results with Ostrowski-automatic sequences, verified in Walnut, and an exact block-sum analysis that also gives the growth rates of the extremes; for even $k$ these rates also follow from known results on $D_N(\alpha,1/2)$. For $r=e$ we prove an exact formula for the discrepancy at $N=tq_i$, where $q_i$ are the convergent denominators of $e$, and obtain closed forms along $N=tq_{3j-2}$.

==> anc/README.md <==
# Code and data for "Discrepancy of the words floor((2n+k)r) - floor((n+k)r) - floor(nr) and twenty-two conjectures of Kimberling"

Author: Alex Ashburn. Everything here reproduces the computations described in the
Verification section of the paper. The `logs/` folder holds the output of each script.

## Requirements

- Python 3.8 or later with `mpmath` (only `blockformula.py`, `e_verify.py`,
  `check_reduction.py`, `check_oeis.py` and `test_exit_status.py` need it).
- A C compiler with `libquadmath` (GCC) for `exact.c` (`test_exit_status.py` compiles it with `gcc` and skips its tests, with a message, if there is no `gcc`).
- Walnut (https://github.com/Walnut-Theorem-Prover/Walnut) for the command files in `walnut/`.
  The log was produced with the development version 8.0-alpha of Walnut (commit 49a16a3, September 2026).

## Files and how to run them

| file | what it checks | command | expected output |
|---|---|---|---|
| `check_quadratic.py` | Section 5: the DFAOs in `dfao/` against s_k(n) with exact integer floors, the numeration, the digit-DP formula, periodicity of the block sums, the digit families, the Pell closed forms, and the value recursions (exact suprema and growth rates). The DFAOs are checked against s_k(n) only for n < NMAX; that they compute s_k for every n is Proposition 13 (Walnut), on which the suprema and growth rates rely, so the script accepts only the automata of the shipped files (their SHA-256 sums are in the script) | `python3 check_quadratic.py 1000000` (NMAX = 1000000; it must be at least 60000, the default is 200000) | `ALL CHECKS PASSED` (`logs/quadratic.log`) |
| `check_append.py` | the Walnut automata `walnut/app_*.txt` accept exactly the empty pair and the pairs (0^K w, w 0^K) | `python3 check_append.py` | `append automata OK` |
| `check_reduction.py` | Proposition 5 (even k): abs(D_k(N) + 2 D_N(r,1/2)) < 4k for N <= 10^6 | `python3 check_reduction.py` | `reduction bound holds` (the maximum is 2) |
| `blockformula.py`, `e_verify.py` | Lemma 9 on 738 random instances; Theorem 10 (r = e) for 2 <= j <= 16 with 400-digit arithmetic and by brute force at every N = t q_{3j-2}, j <= 6 | `python3 e_verify.py` | `checked 738 bad 0`; the only mismatches are the two cases with j = 1, (k, j, t) = (1, 1, 2) and (2, 1, 1), which Theorem 10 excludes (Remark 11), and the last line says so; the table of extremes starts at j = 2. Both scripts exit with status 1 on any other mismatch (`logs/e_verify.log`) |
| `check_oeis.py` | the OEIS data of all 33 entries agree with the definition of s_k | `python3 check_oeis.py` | `data OK` for each word |
| `attain.py` | how often the one-sided bounds for A327206, A327207, A327223, A327224 are attained among terms a(n) <= 2*10^6 | `python3 attain.py` | counts 8747, 8746, 4373, 4373 |
| `exact.c` | brute-force D_k(N) for N <= 10^9 with exact floors (integer square roots; for e, quadruple-precision arithmetic, whose floors are exact by the error bound given in the Verification section of the paper) | `gcc -O2 -o exact exact.c -lquadmath -lm` then `./exact 1000000000 W K` (it accepts only decimal 1 <= N <= 10^9, W = 0, 1, 2, 3 and 1 <= K <= 4, the range of that error bound, and prints a line at each of 10^3, 10^4, ..., 10^9 up to N and a last one at N if N is not one of these) | the files in `exact_results/` |
| `walnut/fk_*.txt` | Proposition 13: Walnut proofs that the DFAOs compute s_k | see below | 27 TRUE and 9 FALSE (the FALSE ones are negated controls), `logs/walnut_run.log` (`test_exit_status.py` checks that the log records each statement of `walnut/fk_gold.txt`, `fk_rt2.txt` and `fk_rt3.txt` verbatim, in this order, with these results) |
| `construct/walnut_gen.py` (with `disc.py`, `lsd.py`, `ost.py`, `qs.py`) | builds the DFAOs `dfao/S*.txt`, the append automata `walnut/app_*.txt` and the command files `walnut/fk_*.txt` from the comparison automaton for the cut points of Lemma 3, followed by Moore minimization | `WALNUT_DIR=<Walnut folder> python3 construct/walnut_gen.py` | writes the same files, byte for byte, into the Walnut folder's `Word Automata Library/`, `Automata Library/` and `Command Files/` (`test_exit_status.py` checks this with a temporary folder) |
| `construct/lsd.py`, `construct/disc.py` | the lsd-first automaton against exact floors for n <= 20000; the formula for F(N) against brute force for N < 3000 | `python3 construct/lsd.py P K` and `python3 construct/disc.py P K`, with P = 1, 2 or 1,2 for r = phi, sqrt 2, sqrt 3 and K = 1, 2, 3 or 4 (`walnut_gen.py` uses K = 1-4; 1, 2, 4; 1, 2) | `mismatches 0`, `F formula mismatches 0`; exit status 1 on any mismatch |
| `test_exit_status.py` | negative controls: `lsd.py` and `disc.py` on the nine cases of `walnut_gen.py` (exit status 0), and with an injected fault, either an off-by-one exact floor or wrong Ostrowski digits at n = 1000, 2000, ... (exit status 1, also under `python3 -O`); `e_verify.py` reproduces `logs/e_verify.log`; the checkers refuse `python3 -O`; malformed automaton and OEIS files, a DFAO other than the shipped one that agrees with s_k for n < NMAX, and arguments out of range or not taken by the script are rejected (exit status 1); `check_append.py`, `check_oeis.py`, `check_reduction.py` and `check_quadratic.py 1000000` reproduce their logs; `exact.c` refuses malformed arguments, reproduces the first four lines of each file in `exact_results/` with N = 10^6 and prints a last line at an N other than 10^3, 10^4, ...; `construct/walnut_gen.py`, run into a temporary folder, writes `dfao/*.txt`, `walnut/app_*.txt` and `walnut/fk_*.txt` byte for byte, and `logs/walnut_run.log` records each statement of `walnut/fk_*.txt` verbatim, each `eval` with TRUE except the negated controls `*_FALSE` with FALSE (27 TRUE and 9 FALSE); a weakened statement (such as `<=>` changed to `=>`), a changed result, a missing statement or a changed DFAO is detected | `python3 test_exit_status.py` | `ALL TESTS PASSED` (about 3.5 minutes) |

`check_quadratic.py`, `check_append.py`, `check_oeis.py`, `check_reduction.py` and `e_verify.py` check with assert statements, so under `python3 -O` they stop at once with exit status 1; the scripts in `construct/` use explicit checks and also run under `-O`. `check_reduction.py` takes an optional N >= 1 (default 10^6).
The checkers read their input files and arguments strictly and exit with status 1 on anything else. `check_quadratic.py` takes at most NMAX, `check_reduction.py` at most N, `construct/lsd.py` and `construct/disc.py` exactly P and K and `exact` exactly N, W and K, as in the table, and the other scripts (`check_append.py`, `check_oeis.py`, `e_verify.py`, `blockformula.py`, `attain.py` and `construct/walnut_gen.py`) take none; any other arguments give exit status 1 and a usage message (from `exact`, a message naming the argument). The test script `test_exit_status.py` and the helper modules `construct/ost.py` and `construct/qs.py` take no arguments and ignore any.
An automaton file must be ASCII, start with the line naming its numeration, `msd_gold`, `msd_rt2` or `msd_rt3` (once per tape for `app_*.txt`), declare its states once each in the order 0, 1, 2, ... (Walnut starts in the first one), use ASCII digits only, have at most one transition per state and input, with inputs in the digit alphabet and declared targets, and outputs (`dfao/S*.txt`) or acceptance (`app_*.txt`) 0 or 1; only spaces, tabs, `\v` and `\f` at either end of a line are ignored, as in Walnut. `check_quadratic.py` also requires each DFAO to be the automaton of the shipped file (line ends, blank lines and the order of the transitions of a state may differ).
An OEIS file must be ASCII with no control character other than the line end `\n` (as in the shipped files; no `\r`, tab or form feed), so that every reader splits it into the same lines, and each line must have the form `%<type> A<6 digits>`, followed by a space and text if anything follows, where `<type>` is a line type of the OEIS internal format: `I`, `S`, `T`, `U`, `V`, `W`, `X`, `N`, `D`, `H`, `F`, `Y`, `A`, `O`, `E`, `e`, `p`, `t`, `o`, `K` or `C` (so that no line, such as a `%v` or `%s` line, is ignored). It must have exactly one `%S`, `%T`, `%U` and `%O` line, in this order and with its own A-number (`%S` and `%T` ending with a comma and `%U` not, so that no term is split between two lines), exactly one `%K` line, with the keyword `nonn` and no other keyword than `easy` (as in all 33 files; keywords such as `sign`, `fini`, `full`, `cons`, `tabl` or `dead` would describe other data), and no `%V`, `%W` or `%X` line (signed data); the data must be integers written as in the OEIS (no `+`, `-0` or leading zeros), separated by commas, with as many terms as the shipped file (the counts in `logs/oeis.log`), and a second `%O` field, if present, must be the position of the first term of absolute value > 1.
The outputs do not repeat the command-line arguments, so `logs/quadratic.log` and the files in `exact_results/` show only that the commands in the table were run, not their arguments.
Walnut is not run by any script here: `test_exit_status.py` checks that the shipped DFAOs and Walnut files are what `construct/walnut_gen.py` writes and that `logs/walnut_run.log` records exactly their statements with the expected results, but that Walnut proves them (Proposition 13, on which the exact suprema of `check_quadratic.py` rest) is shown only by that log, and the log does not identify the automaton files Walnut read; to reproduce it, run Walnut as described below.

In `exact.c` and `exact_results/ex_wW_kK.txt`, W = 0, 1, 2, 3 means r = phi, sqrt 2, sqrt 3, e.
Each line gives the maximum and minimum of D_k(M) over 0 <= M <= N and where they are first reached.

## Running the Walnut files

1. Copy `dfao/S*.txt` into Walnut's `Word Automata Library/`.
2. Copy `walnut/app_*.txt` into Walnut's `Automata Library/`.
3. In Walnut, run `load fk_gold.txt;`, `load fk_rt2.txt;` and `load fk_rt3.txt;` (after copying them into `Command Files/`).
   Each file first creates its Ostrowski numeration with the `ost` command.

Walnut orders the arguments of a `def` alphabetically by variable name. So `$fl_rt2(x,a)` binds m = x and y = a.

For r = phi and sqrt 3, where a_1 = 1, `walnut_gen.py` shifts the outputs after minimization (each state takes the output it has after one more 0, because Walnut omits the place q_0) and does not minimize again, so four of the DFAOs are not minimal over the full digit alphabet (see Section 5.2 of the paper); nothing depends on minimality.

## OEIS data

The files in `oeis/` are copies of OEIS entries A327174-A327224, taken from the OEIS
(https://oeis.org) in September 2026. OEIS content is licensed under CC BY-SA 4.0
(https://oeis.org/LICENSE); the entries are by Clark Kimberling, with corrections and comments by Jianing Song.

## Changes in version 2

`blockformula.py` now exits with status 1 if Lemma 9 fails on any instance, and `e_verify.py` exits with status 1 unless the only mismatches are these two j = 1 cases (version 1 printed any mismatches and exited with status 0 even when there were others). `logs/e_verify.log` was regenerated; its only new line is the final summary. The description of `exact.c` in the table above now points to the error bound in the Verification section of the paper that makes the quadruple-precision floors for e exact, and the row for `blockformula.py` and `e_verify.py` names the two j = 1 cases. Nothing else changed.

## Changes in version 3

`construct/lsd.py` and `construct/disc.py` now exit with status 1 if they find any mismatch (version 2 printed the count and exited with status 0). The table of extremes printed by `e_verify.py` now starts at j = 2: its row j = 1 showed the closed-form values 2 at N = 2 (k = 1) and 1 at N = 1 (k = 2), but the actual values are 0 and -1 (the two excluded cases above). `logs/e_verify.log` was regenerated with `python3 e_verify.py`; it differs only by that row. Under `python3 -O`, which skips assert statements, version 2 of the five checkers could accept wrong input with exit status 0; they now refuse to run under `-O`, and the assert statements in `construct/` are explicit checks. `check_quadratic.py` and `check_append.py` now parse the automaton files strictly (version 2 kept the last of two duplicate transitions, took state 0 as initial wherever it was declared, ignored the header and accepted numbers such as `+1`), and `check_oeis.py` rejects an entry whose data lines are missing, belong to another entry or are malformed (version 2 passed an entry without data). The two automaton parsers now read only ASCII and strip only the whitespace Walnut accepts (version 2 also stripped Unicode spaces such as U+00A0, which Walnut rejects). `check_oeis.py` also rejects terms and offsets such as `-0`, `00` or `001`, a number of terms other than that of the shipped file (version 2 passed a truncated entry), a wrong second `%O` field, `%V`, `%W` and `%X` lines (in the OEIS format they hold the signed terms; version 2 ignored them) and a `%K` line without `nonn` or with a keyword other than `nonn` and `easy` (version 2 also passed `sign`, `fini`, `full`, `cons` and `dead`). It reads each OEIS file as bytes and accepts only ASCII with no control character other than the line end `\n`, and only lines of the form `%<type> A<6 digits>` with a line type of the OEIS format (version 2 also split lines at `\r`, `\v`, `\f`, `\x1c`-`\x1e`, U+0085, U+2028 and U+2029, which other readers do not take for line ends, and ignored lines of any other form, such as `%v` or `%s` lines, so that a data line could be seen by one reader and not by another). `check_quadratic.py` checks the DFAOs against s_k(n) only for n < NMAX, and version 2 computed the suprema from whatever DFAO it was given, so a wrong DFAO that differs from s_k only beyond NMAX passed with `ALL CHECKS PASSED` and a wrong supremum; it now accepts only the automata of the shipped files, the ones Walnut proves correct for every n (Proposition 13), and only outputs 0 and 1. `check_quadratic.py` requires NMAX >= 60000 and `check_reduction.py` N >= 1 (version 2 printed `ALL CHECKS PASSED` for NMAX = 0, where checks (2) and (4) do nothing). `exact.c` now parses its arguments strictly (version 2 used `atoll`/`atoi`, so `1e9` ran as N = 1, W = 7 ran as r = e, and missing arguments crashed) and accepts only the range covered by the error bound, and it prints a last line at N when N is not 10^3, 10^4, ... (version 2 printed nothing for N < 1000 and stopped at the last of these below N); its results are unchanged. `check_append.py`, `check_oeis.py`, `e_verify.py`, `blockformula.py`, `attain.py` and `construct/walnut_gen.py` now refuse any argument, and `construct/lsd.py` and `construct/disc.py` accept only P = 1, 2, 1,2 and K = 1, 2, 3, 4, written as in the table (version 2 ignored any arguments of the former, so that `check_oeis.py 1000000` still checked only n <= 200000, and `lsd.py` and `disc.py` read P and K with `int`, which also accepts `+1`, ` 1`, `02` and non-ASCII digits, and ignored further arguments). The shipped files pass with the same output as before. `test_exit_status.py` is new (fault injection for `lsd.py` and `disc.py`, a check of `logs/e_verify.log`, the `-O` refusal, malformed-input and argument controls, checks that the other logs are reproduced, tests of `exact.c` with N = 10^6 and with N up to 12345, and a check that `construct/walnut_gen.py` rebuilds the DFAOs and the Walnut files and that `logs/walnut_run.log` records their statements with the expected results; version 2 checked neither, so a weakened statement in `walnut/fk_*.txt` went unnoticed) and is listed under Requirements; the table above has new rows for it and for `lsd.py` and `disc.py`, the row for `e_verify.py` notes that its table of extremes starts at j = 2, the rows for `check_quadratic.py` and `exact.c` give the allowed arguments (and the row for `exact.c` the lines it prints), the row for `check_quadratic.py` says what rests on Proposition 13, the rows for `walnut/fk_*.txt` and `construct/walnut_gen.py` say what `test_exit_status.py` checks of them, and the paragraphs below the table describe `-O`, the input format, the arguments and what is not checked of the Walnut proofs. Nothing else changed.

A last review found four more small gaps, now closed. `check_oeis.py` printed the ranges of 2n-a(n) under the label `n<=200000`, but they are taken over the terms with a(n) <= 200000; the label is now `a(n)<=200000`, and `logs/oeis.log` was regenerated (it differs only by that label). It also joined the `%S`, `%T` and `%U` lines without checking the commas at their ends, so that a term split between two lines passed; it now requires them as in the OEIS format. `attain.py` printed its counts without checking that the extremes it counts are the bounds of the main theorem, and no test compared its output with `logs/attain.log`; it now stops with an error if they are not, and `test_exit_status.py` compares its output with the log. `exact` returned exit status 0 even when it could not write its output; it now returns 1. Its results are unchanged.

## Changes in version 4

`test_exit_status.py` and `construct/walnut_gen.py` now write their text files as UTF-8 with LF line ends (`newline='\n'`). Before, they used the default of the platform, which on Windows writes CRLF, so the suite failed there in 33 checks: `check_oeis.py` rejects any CR, so a valid OEIS file written by the tests was rejected and several malformed ones were rejected for the CR instead of the defect they contain, and the files rebuilt by `walnut_gen.py` were not byte for byte the shipped ones. The control with CRLF line ends in `dfao/Srt22.txt`, which must pass, still writes CRLF. `test_exit_status.py` also escapes characters its output cannot encode: some test names hold non-ASCII digits, and on Windows, with the output redirected to a file and Python's UTF-8 mode off, printing them raised an encoding error that ended the run. `check_quadratic.py` now also checks that u w v has a nonzero digit, the hypothesis N_1 >= 1 added to Lemma 15 of the paper (it holds for every family in Table 3, where u = 1). The descriptions of `check_append.py` (its docstring and the row in the table above) now say that the append automata also accept the empty pair, as `check_append.py` always required. `construct/qs.py` no longer uses `math.lcm`, which needs Python 3.9 (its method `tex`, which used it, is not called by any script here). The data files (`dfao/`, `walnut/`, `oeis/`, `exact_results/`) and the logs are unchanged.


==> anc/attain.py <==
import sys
if sys.argv[1:]: raise SystemExit('usage: python3 attain.py (no arguments)')
from math import isqrt
fl = lambda m: isqrt(2*m*m)
for k in (2, 4):
    s = [fl(2*n+k)-fl(n+k)-fl(n) for n in range(0, 2000001)]
    zeros = [n for n in range(1, len(s)) if s[n] == 0]; ones = [n for n in range(1, len(s)) if s[n] == 1]
    dz = [2*m-v for m, v in enumerate(zeros, 1)]; do = [2*m-u for m, u in enumerate(ones, 1)]
    mz = min(dz); mo = max(do)
    if (mz, mo) != {2: (1, 0), 4: (0, 1)}[k]:     # the bounds from sup D_2 = 0 and sup D_4 = 1 (main theorem); the counts are of these
        raise SystemExit('k=%d: min 2n-a(n) over the zeros %d and max over the ones %d, not the bounds of the theorem' % (k, mz, mo))
    ez = [m for m, x in enumerate(dz, 1) if x == mz]; eo = [m for m, x in enumerate(do, 1) if x == mo]
    D = 0; top = []; tv = (0 if k == 2 else 1)
    for n in range(1, len(s)):
        D += 2*s[n]-1
        if D == tv: top.append(n)
    print(k, 'zeros: min', mz, 'at n=', ez[:6], 'count', len(ez), '| ones: max', mo, 'at n=', eo[:6], 'count', len(eo),
          '| D(M)=sup for M in', top[:8], 'count', len(top), '| first zeros', zeros[:6], 'first ones', ones[:6])


==> anc/blockformula.py <==
"""Check the exact block formula D_{tq}(c) for N = t q_i, 1<=t<=a_{i+1}."""
import sys
if __name__ == '__main__' and sys.argv[1:]: raise SystemExit('usage: python3 blockformula.py (no arguments)')
from mpmath import mp, mpf, e as E, sqrt, floor as mfl, ceil as mce, frac
import math
mp.dps = 80
def cf_of(x, n):
    a = []; y = x
    for _ in range(n):
        a.append(int(mfl(y))); y = 1/(y - mfl(y))
    return a
def conv(a):
    # q_{-1}=0,q_0=1 for alpha=[a0;a1,...]; p_{-1}=1, p_0=a0
    q = [1]; p = [a[0]]; qm, pm = 0, 1
    for i in range(1, len(a)):
        qn = a[i]*q[-1] + (qm if i == 1 else q[-2]); pn = a[i]*p[-1] + (pm if i == 1 else p[-2])
        q.append(qn); p.append(pn)
    return q, p
def Dbrute(alpha, c, N):
    return sum(1 for n in range(1, N+1) if frac(n*alpha) < c) - N*c
def Dformula(alpha, c, i, t, q, p):
    qi, pi = q[i], p[i]; th = qi*alpha - pi; eps = 1 if th > 0 else -1
    inv = pow(pi % qi, -1, qi) if qi > 1 else 0
    def mG(G):  # m in [1,q] with m p = G mod q
        m = (G * inv) % qi
        return m if m != 0 else qi
    if eps == 1:
        G = int(mfl(qi*c)); fr = qi*c - G
        lam = fr/(qi*abs(th)) - mpf(mG(G % qi))/qi
        P = min(t, max(0, int(mce(lam))))
        return P - t*fr
    else:
        G = int(mce(qi*c)); fr = G - qi*c
        mu = fr/(qi*abs(th)) - mpf(mG(G % qi))/qi
        P = min(t, max(0, int(mfl(mu)) + 1))
        return t*fr - P
import random
random.seed(1)
bad = 0; tot = 0
for alpha in (E, sqrt(2), (1+sqrt(5))/2, sqrt(3), mp.pi, E/2+sqrt(7)):
    a = cf_of(alpha, 25); q, p = conv(a)
    for i in range(1, 9):
        if q[i] * a[i+1] > 20000: break
        for c in [mpf(random.random()) for _ in range(6)] + [frac(-alpha/2), frac(mpf(1)/2 - alpha/2), mpf(1)/2]:
            for t in range(1, a[i+1] + 1):
                d1 = Dbrute(alpha, c, t*q[i]); d2 = Dformula(alpha, c, i, t, q, p)
                tot += 1
                if abs(d1 - d2) > mpf(10)**-30: bad += 1; print('bad', alpha, i, t, c, d1, d2)
print('checked', tot, 'bad', bad)
if bad:
    raise SystemExit('Lemma 9 check failed: %d mismatches' % bad)


==> anc/check_append.py <==
"""Check that each Walnut append automaton walnut/app_*.txt accepts exactly the empty pair and the pairs of digit
strings (0^K w, w 0^K) (msd-first, common length), i.e. y is x with K zeros appended.  Exhaustive product
search against an independently written DFA for that relation, over the full digit alphabet."""
if not __debug__: raise SystemExit('run without python -O: this script checks with assert statements')
import sys, re
if sys.argv[1:]: raise SystemExit('usage: python3 check_append.py (no arguments)')
from collections import deque
def parse(path, name, alph):
    # strict, so that this is the automaton Walnut reads: header 'msd_<name> msd_<name>'; states declared once each,
    # in the order 0, 1, 2, ... (Walnut starts in the first one), acceptance 0 or 1; ASCII digits only; at most one
    # transition per (state, x, y), with x, y < alph and a declared target.  Anything else: exit status 1.
    # Only the ASCII whitespace of Walnut's \s (space, tab, \v, \f) is stripped; Walnut rejects any other character.
    raw = open(path, 'rb').read()
    if not raw.isascii(): raise SystemExit('%s: non-ASCII character' % path)
    lines = [l.decode().strip(' \t\v\f') for l in raw.splitlines()]   # lines end at \n, \r\n or \r, as in Walnut
    if lines[:1] != ['msd_%s msd_%s' % (name, name)]: raise SystemExit('%s: header %r' % (path, lines[:1]))
    acc = {}; tr = {}; cur = None
    for l in lines[1:]:
        if not l: continue
        m = re.fullmatch(r'([0-9]+) ([0-9]+) -> ([0-9]+)', l)
        if m:
            x, y, t = map(int, m.groups())
            if cur is None or x >= alph or y >= alph or (cur, x, y) in tr: raise SystemExit('%s: bad transition %r' % (path, l))
            tr[(cur, x, y)] = t
        else:
            m = re.fullmatch(r'([0-9]+) ([01])', l)
            if not m or int(m.group(1)) != len(acc): raise SystemExit('%s: bad state line %r' % (path, l))
            cur = len(acc); acc[cur] = int(m.group(2))
    if any(t >= len(acc) for t in tr.values()): raise SystemExit('%s: transition to an undeclared state' % path)
    return acc, tr
def truth_step(st, x, y, K):          # st = (number of pairs read, capped at K; tuple of pending y digits)
    n, pend = st
    if n < K:
        if x != 0: return None
        return (n + 1, pend + (y,))
    if x != pend[0]: return None
    return (K, pend[1:] + (y,))
def truth_acc(st, K):
    n, pend = st
    return n == 0 or (n == K and all(v == 0 for v in pend))
for name, K, alph in (('gold', 1, 2), ('rt2', 1, 3), ('rt3', 2, 3)):
    acc, tr = parse('walnut/app_%s.txt' % name, name, alph)
    start = ((0, (0, ())))
    seen = {start}; dq = deque([start]); bad = 0
    while dq:
        a, t = dq.popleft()
        A_acc = a is not None and acc[a] == 1
        T_acc = t is not None and truth_acc(t, K)
        if A_acc != T_acc: bad += 1
        for x in range(alph):
            for y in range(alph):
                na = tr.get((a, x, y)) if a is not None else None
                nt = truth_step(t, x, y, K) if t is not None else None
                if na is None and nt is None: continue
                if (na, nt) not in seen: seen.add((na, nt)); dq.append((na, nt))
    print('app_%s (append %d zero%s): %d product states, disagreements %d' % (name, K, 's' if K > 1 else '', len(seen), bad))
    assert bad == 0
print('append automata OK')


==> anc/check_oeis.py <==
"""Check the 33 OEIS entries (A327174-A327224 family) against exact floors and restate the bounds.
Reads oeis/A*.seq (internal OEIS format, %S/%T/%U data lines)."""
if not __debug__: raise SystemExit('run without python -O: this script checks with assert statements')
import sys, re
if sys.argv[1:]: raise SystemExit('usage: python3 check_oeis.py (no arguments)')
from math import isqrt
from mpmath import mp, e as E, floor as mfloor, mpf
mp.dps = 150
SH = 400; EE = int(mfloor(E * mpf(2) ** SH))
def fl_e(m):
    if m == 0: return 0
    x = m * EE; fr = x & ((1 << SH) - 1)
    assert (1 << 60) < fr < (1 << SH) - (1 << 60)
    return x >> SH
FL = {'phi': lambda m: (m + isqrt(5 * m * m)) // 2, 'sqrt2': lambda m: isqrt(2 * m * m),
      'sqrt3': lambda m: isqrt(3 * m * m), 'e': fl_e}
FAM = [  # (word sequence, r, k, zeros sequence, ones sequence)
    ('A327174', 'phi', 1, 'A327175', 'A327176'), ('A327177', 'sqrt2', 1, 'A327178', 'A327179'),
    ('A327180', 'sqrt3', 1, 'A327181', 'A327182'), ('A327183', 'e', 1, 'A327184', 'A327185'),
    ('A327202', 'phi', 2, 'A327203', 'A327204'), ('A327205', 'sqrt2', 2, 'A327206', 'A327207'),
    ('A327208', 'sqrt3', 2, 'A327209', 'A327210'), ('A327211', 'e', 2, 'A327212', 'A327213'),
    ('A327216', 'phi', 3, 'A327217', 'A327218'), ('A327219', 'phi', 4, 'A327220', 'A327221'),
    ('A327222', 'sqrt2', 4, 'A327223', 'A327224')]
NTERMS = {  # the number of terms of each entry, as printed in logs/oeis.log
    'A327174': 86, 'A327175': 63, 'A327176': 62, 'A327177': 86, 'A327178': 61, 'A327179': 64,
    'A327180': 86, 'A327181': 62, 'A327182': 63, 'A327183': 86, 'A327184': 63, 'A327185': 62,
    'A327202': 86, 'A327203': 63, 'A327204': 62, 'A327205': 86, 'A327206': 63, 'A327207': 62,
    'A327208': 86, 'A327209': 62, 'A327210': 63, 'A327211': 86, 'A327212': 63, 'A327213': 62,
    'A327216': 86, 'A327217': 63, 'A327218': 62, 'A327219': 86, 'A327220': 64, 'A327221': 61,
    'A327222': 86, 'A327223': 63, 'A327224': 62}
TYPES = 'ISTUVWXNDHFYAOEeptoKC'   # the line types of the OEIS internal format; %V, %W, %X are refused below
INT = r'(0|-?[1-9][0-9]*)'   # an ASCII integer as the OEIS writes it: no '+', no '-0', no leading zeros
def data(a):
    # strict: exactly one %S, %T, %U and %O line, in this order and all of entry a (as in all 33 files), and nonempty
    # data of ASCII integers, so that an entry with missing, foreign or malformed data exits with status 1; the number
    # of terms is that of the shipped file, and the second %O field, if present, is the position (from 1) of the first
    # term with absolute value > 1 (1 if there is none), as in the OEIS.  The entry must have exactly one %K line, with
    # the keywords nonn and maybe easy only (as in all 33 files; sign, fini, full, cons, tabl, ... describe other data),
    # and no %V, %W or %X line (the signed terms, which would replace %S, %T, %U).
    # The file is read as bytes: ASCII only, and no control character but the line end \n (as in all 33 files), so
    # that every reader splits it into the same lines; each line is '%<type> A<6 digits>', maybe followed by ' text',
    # with a line type of the OEIS internal format (TYPES), so that no line (such as %v or %s) is silently ignored
    raw = open('oeis/%s.seq' % a, 'rb').read()
    if not raw.isascii() or any((c < 32 and c != 10) or c == 127 for c in raw):
        raise SystemExit('oeis/%s.seq: non-ASCII character or control character other than the line end \\n' % a)
    txt = raw.decode().split('\n')
    if txt[-1] == '': txt.pop()   # after the final \n
    bad = [l for l in txt if not re.fullmatch('%%[%s] A[0-9]{6}( .*)?' % TYPES, l)]
    if bad: raise SystemExit('oeis/%s.seq: line %r is not of the form %%<type> A<6 digits> ..., <type> one of %s'
                             % (a, bad[0][:40], ' '.join(TYPES)))
    if any(l[:2] in ('%V', '%W', '%X') for l in txt): raise SystemExit('oeis/%s.seq: %%V, %%W or %%X line (signed data)' % a)
    K = [l for l in txt if l[:2] == '%K']
    if len(K) != 1 or K[0] not in ('%%K %s %s' % (a, w) for w in ('nonn', 'nonn,easy', 'easy,nonn')):
        raise SystemExit('oeis/%s.seq: need exactly one %%K line of %s, with the keyword nonn and no keyword but easy' % (a, a))
    L = [l.split(' ', 2) for l in txt if l[:2] in ('%S', '%T', '%U', '%O')]
    if [x[:2] for x in L] != [['%S', a], ['%T', a], ['%U', a], ['%O', a]] or any(len(x) < 3 for x in L):
        raise SystemExit('oeis/%s.seq: need exactly one %%S, %%T, %%U and %%O line of %s, in this order' % (a, a))
    if not (L[0][2].endswith(',') and L[1][2].endswith(',') and L[2][2] and not L[2][2].endswith(',')):
        raise SystemExit('oeis/%s.seq: %%S and %%T must end with a comma and %%U must not, as in the OEIS format' % a)
    d = ''.join(x[2] for x in L[:3]); off = L[3][2]
    if not (re.fullmatch(INT + '(,' + INT + ')*', d) and re.fullmatch(INT + '(,[1-9][0-9]*)?', off)):
        raise SystemExit('oeis/%s.seq: malformed data or offset' % a)
    v = [int(x) for x in d.split(',')]; o = [int(x) for x in off.split(',')]
    if len(v) != NTERMS[a]: raise SystemExit('oeis/%s.seq: %d terms, expected %d' % (a, len(v), NTERMS[a]))
    if o[1:] not in ([], [next((i for i, x in enumerate(v, 1) if abs(x) > 1), 1)]):
        raise SystemExit('oeis/%s.seq: wrong second %%O field %d' % (a, o[1]))
    return v, o[0]
NB = 200000
for w, r, k, z, o in FAM:
    fl = FL[r]
    s = [fl(2 * n + k) - fl(n + k) - fl(n) for n in range(NB + 1)]
    W, off = data(w); assert off == 0 and W == s[:len(W)], w
    Z, offz = data(z); O, offo = data(o); assert offz == 1 and offo == 1
    zeros = [n for n in range(1, NB + 1) if s[n] == 0]; ones = [n for n in range(1, NB + 1) if s[n] == 1]
    assert Z == zeros[:len(Z)] and O == ones[:len(O)], (z, o)
    dz = [2 * m - v for m, v in enumerate(zeros, 1)]; do = [2 * m - u for m, u in enumerate(ones, 1)]
    print('%s (r=%s,k=%d): data OK (%d,%d,%d terms). a(n)<=%d: 2n-a(n) for zeros %s in [%d,%d], for ones %s in [%d,%d]'
          % (w, r, k, len(W), len(Z), len(O), NB, z, min(dz), max(dz), o, min(do), max(do)))


==> anc/check_quadratic.py <==
"""Independent checker for the quadratic cases r in {phi, sqrt2, sqrt3}.

It uses only: the Walnut DFAO files in dfao/, exact integer floors, and the Ostrowski
numeration in Walnut's convention (places = strictly increasing denominators q_i of
gamma = {r}; when a_1 = 1 the duplicate place q_0 = 1 is dropped).

For each case it checks
  (1) the valid digit strings of length L are exactly the greedy representations of 0..P_L-1;
  (2) the DFAO output equals s_k(n) = [(2n+k)r] - [(n+k)r] - [nr] for 0 <= n < NMAX.  This is finite: that the
      DFAO computes s_k for every n is Proposition 13, which Walnut proved for the shipped files (walnut/fk_*.txt),
      and (5) and (6) rely on it.  So the automaton must also be the shipped one (SHA-256 in DFAO_SHA256) and have
      outputs 0 and 1 only (Walnut's statements test the output 1);
  (3) the block sums W(q,c,i) are eventually periodic (a finite, exact check that is
      valid for all i because W_i = M_i W_{i-1} with M_i periodic in i);
  (4) the digit-DP formula for F(N) = D(N-1) agrees with brute force;
  (5) sup/inf of D via the max-plus/min-plus value recursion: either the value vector is
      eventually periodic (the extremum is finite and is computed exactly), or it grows;
  (6) explicit digit families u w^m v with F(u w^m v) = F(u w v) + (m-1) C, C != 0,
      together with the conditions of the insertion lemma.
Here D(N) = sum_{n=1}^N (2 s(n) - 1) and F(N) = sum_{0<=n<N} f(n) with f(0)=0, f(n)=2s(n)-1.
"""
if not __debug__: raise SystemExit('run without python -O: this script checks with assert statements')
import sys, itertools, re, hashlib
from math import isqrt

CASES = {  # name: (CF of gamma = {r}: preperiod after a_0 is empty; period), exact floor of m*r
    'gold': ([1], lambda m: (m + isqrt(5 * m * m)) // 2),
    'rt2': ([2], lambda m: isqrt(2 * m * m)),
    'rt3': ([1, 2], lambda m: isqrt(3 * m * m)),
}
DFAO_SHA256 = {  # of the shipped dfao/S*.txt (= the canonical text of the automaton, see check_case), Proposition 13
    'Sgold1': 'db6521d15a178d6303b7b3294054a040fecc83fb0c8c2307e2b2e97785f98539',
    'Sgold2': '49a6c125d0794ecf900b9aa6482adb90c94d0db3d432c0396771586899fb34e6',
    'Sgold3': '4b990db97cb8b52a8e50a24f98599a1422bb7e5268e6fadb68be13e0d5d5b2fe',
    'Sgold4': '032b7488829e09256682707e7500bca6776ab7afc93cf6cc1f05e2d0a48629df',
    'Srt21': 'c600d4ca4019d5aca0cc54944584dc60ecb6e3b5d1e675ed78132f690c657ebd',
    'Srt22': '5b06456de18a51e242d1c3cdaf5dbc489bb45b5d53045eaeb5deac278ded14bf',
    'Srt24': 'ae2a7961f5c2e902d1334b9702187b8ea2cd71c62cea9ae1bf9c8a6ca35b7a26',
    'Srt31': '8297ee07f371201caf34a61129ee24b27a654c58fb845bbcb679d19a23a600f8',
    'Srt32': '8ce66142482fd01b8834efcb593164a2964e31bf3757913d3535a1036685c60e'}
ARG = sys.argv[1:] or ['200000']
if len(ARG) > 1 or not re.fullmatch(r'[0-9]+', ARG[0]) or int(ARG[0]) < 60000:   # (4) checks N < min(NMAX, 60000)
    raise SystemExit('usage: python3 check_quadratic.py [NMAX], NMAX a decimal integer >= 60000 (default 200000)')
NMAX = int(ARG[0])

class Numeration:
    def __init__(self, per):
        self.per = per
        a = lambda i: per[(i - 1) % len(per)]          # a_i, i >= 1 (purely periodic gamma)
        self.a = a
        q = [1, a(1)]                                   # q_0, q_1
        for i in range(2, 80):
            q.append(a(i) * q[-1] + q[-2])
        if a(1) == 1:
            self.places = q[1:]                         # drop q_0 (= q_1 = 1)
            self.bound = lambda j: a(j + 2)
        else:
            self.places = q[:]
            self.bound = lambda j: a(1) - 1 if j == 0 else a(j + 1)
        assert all(self.places[i] < self.places[i + 1] for i in range(60))
    def valid(self, digs):  # msd-first list; position j = len-1-idx
        L = len(digs)
        for idx, d in enumerate(digs):
            j = L - 1 - idx
            if not (0 <= d <= self.bound(j)): return False
            if j >= 1 and d == self.bound(j) and digs[idx + 1] != 0: return False
        return True
    def greedy(self, n, L=None):
        if L is None:
            L = 1
            while self.places[L] <= n: L += 1
        out = []
        for j in range(L - 1, -1, -1):
            d = n // self.places[j]; n -= d * self.places[j]; out.append(d)
        assert n == 0
        return out
    def value(self, digs):
        L = len(digs); return sum(d * self.places[L - 1 - i] for i, d in enumerate(digs))

def parse_dfao(path, base, alph):
    # strict, so that this is the DFAO Walnut reads: header = base (the numeration); states declared once each, in
    # the order 0, 1, 2, ... (Walnut starts in the first one); ASCII digits only; at most one transition per
    # (state, digit), with digit < alph and a declared target; outputs 0 and 1 only.  Anything else: exit status 1.
    # Only the ASCII whitespace of Walnut's \s (space, tab, \v, \f) is stripped; Walnut rejects any other character.
    raw = open(path, 'rb').read()
    if not raw.isascii(): raise SystemExit('%s: non-ASCII character' % path)
    lines = [l.decode().strip(' \t\v\f') for l in raw.splitlines()]   # lines end at \n, \r\n or \r, as in Walnut
    if lines[:1] != [base]: raise SystemExit('%s: header %r, expected %r' % (path, lines[:1], base))
    body = [l for l in lines[1:] if l]
    states = {}; cur = None
    for l in body:
        m = re.fullmatch(r'([0-9]+) -> ([0-9]+)', l)
        if m:
            d, t = map(int, m.groups())
            if cur is None or d >= alph or d in states[cur][1]: raise SystemExit('%s: bad transition %r' % (path, l))
            states[cur][1][d] = t
        else:
            m = re.fullmatch(r'([0-9]+) ([0-9]+)', l)
            if not m or int(m.group(1)) != len(states): raise SystemExit('%s: bad state line %r' % (path, l))
            cur = len(states); states[cur] = (int(m.group(2)), {})
    n = len(states); assert sorted(states) == list(range(n))
    if any(t >= n for s in states for t in states[s][1].values()): raise SystemExit('%s: transition to an undeclared state' % path)
    out = [states[s][0] for s in range(n)]
    if any(o > 1 for o in out): raise SystemExit('%s: output %d, expected 0 or 1' % (path, max(out)))
    delta = [states[s][1] for s in range(n)]
    return out, delta

def run(delta, digs, q=0):
    for d in digs: q = delta[q][d]
    return q

def check_case(name, k, fname):
    per, fl = CASES[name]
    NS = Numeration(per); P = len(per)
    out, delta = parse_dfao(fname, 'msd_' + name, max(per) + 1)
    nq = len(out)
    rep = {}
    # (1) valid strings = greedy reps, order preserved
    for L in range(1, 13):
        alph = range(max(NS.bound(j) for j in range(L)) + 1)
        vs = [list(t) for t in itertools.product(alph, repeat=L) if NS.valid(list(t))]
        assert len(vs) == NS.places[L], (name, L, len(vs))
        assert [NS.value(v) for v in vs] == list(range(NS.places[L]))
        assert all(NS.greedy(n, L) == v for n, v in enumerate(vs))
    assert delta[0][0] == 0 and out[0] == 0          # leading zeros are harmless; s(0) = 0
    # (2) DFAO = s_k on [0, NMAX)
    s = [fl(2 * n + k) - fl(n + k) - fl(n) for n in range(NMAX)]
    assert all(x in (0, 1) for x in s)
    bad = sum(1 for n in range(NMAX) if out[run(delta, NS.greedy(n))] != s[n])
    assert bad == 0, (name, k, 'dfao mismatches', bad)
    # (2) is finite; for every n, it is Proposition 13 (Walnut), proved for the shipped DFAO only.  So the automaton must
    # be the shipped one: its canonical text (states in order, digits in order, as walnut_gen.py writes it; for the
    # shipped files this is the file, byte for byte) must have the SHA-256 of the shipped file.
    text = '\n'.join(['msd_' + name, ''] + [x for p in range(nq) for x in
                      ['%d %d' % (p, out[p])] + ['%d -> %d' % (d, delta[p][d]) for d in sorted(delta[p])] + ['']])
    h = hashlib.sha256(text.encode()).hexdigest()
    if h != DFAO_SHA256['S%s%d' % (name, k)]:
        raise SystemExit('%s: not the shipped DFAO, which Walnut proved to compute s_%d for every n (Proposition 13): SHA-256 '
                         '%s, expected %s; check (2) covers only n < NMAX' % (fname, k, h, DFAO_SHA256['S%s%d' % (name, k)]))
    # (3) block sums W[i][(q,c)] over the pairs (q,c) that occur at position i, g = 2*out - 1.
    # Reach[i] = pairs (state after the higher digits, context) that occur just above position i-1;
    # context c = 1 means the digit above was maximal, so the next digit must be 0.
    g = [2 * o - 1 for o in out]
    IMAX = 400; TOP = IMAX + 400
    Reach = {TOP: {(0, 0)}}
    for i in range(TOP, 0, -1):
        b = NS.bound(i - 1); nxt = {(0, 0)}
        for (q, c) in Reach[i]:
            for e in range(0 if c else b + 1):
                pass
            for e in range((0 if c else b) + 1):
                nxt.add((delta[q][e], 1 if e == b else 0))
        Reach[i - 1] = nxt
    assert all(Reach[i] == Reach[i + P] for i in range(2, IMAX + 50))   # stabilized, periodic
    W = [{(q, c): g[q] for (q, c) in Reach[0]}]
    for i in range(1, IMAX + 1):
        b = NS.bound(i - 1); prev = W[-1]; cur = {}
        for (q, c) in Reach[i]:
            top = 0 if c else b
            cur[(q, c)] = sum(prev[(delta[q][e], 1 if e == b else 0)] for e in range(top + 1))
        W.append(cur)
    found = None
    for i0 in range(2, 60):
        for T in range(P, 120, P):
            if W[i0 + T] == W[i0]:
                found = (i0, T); break
        if found: break
    assert found, 'no period'
    i0, T = found
    # W_i is a fixed linear function of W_{i-1} whose coefficients depend only on i mod P for i >= 2,
    # so W_{i0+T} = W_{i0} with P | T implies W_{i+T} = W_i for every i >= i0. Spot-check anyway.
    assert all(W[i + T] == W[i] for i in range(i0, IMAX - T))
    Wmax = max(abs(v) for row in W for v in row.values())
    def Wf(q, i):  # free context, periodic extension
        if i >= i0: i = i0 + (i - i0) % T
        return W[i][(q, 0)]
    def F_digits(digs):
        L = len(digs); q = 0; tot = 0
        for idx, d in enumerate(digs):
            i = L - 1 - idx
            for e in range(d): tot += Wf(delta[q][e], i)
            q = delta[q][d]
        # G(N) = sum_{0<=n<N} g; F = G + 1 for N >= 1 (f(0) = 0 instead of g(0) = -1)
        return tot + (1 if any(digs) else 0)
    # (4) compare with brute force
    Fb = 0; badF = 0
    for N in range(0, min(NMAX, 60000)):
        if F_digits(NS.greedy(N)) != Fb: badF += 1
        if N >= 1: Fb += 2 * s[N] - 1
    assert badF == 0, ('F mismatches', badF)
    # (5) extremes via value recursion: best over the lowest i positions, context c, state q
    def value_rec(sign):
        V = [{(q, c): 0 for (q, c) in Reach[0]}]
        for i in range(1, IMAX + 1):
            b = NS.bound(i - 1); prev = V[-1]; cur = {}
            for (q, c) in Reach[i]:
                if True:
                    top = 0 if c else b; best = None
                    for e in range(top + 1):
                        val = sum(Wf(delta[q][d], i - 1) for d in range(e)) + prev[(delta[q][e], 1 if e == b else 0)]
                        if best is None or sign * val > sign * best: best = val
                    cur[(q, c)] = best
            V.append(cur)
        # best over N >= 1: first nonzero digit e >= 1 at position i
        def best_upto(L):
            best = None; arg = None
            for i in range(L):
                for e in range(1, NS.bound(i) + 1):
                    val = sum(Wf(delta[0][d], i) for d in range(e)) + V[i][(delta[0][e], 1 if e == NS.bound(i) else 0)] + 1
                    if best is None or sign * val > sign * best: best, arg = val, (i, e)
            return best, arg
        per_found = None
        for i1 in range(1, 150):
            for TT in range(T, 200, T):
                if i1 + TT <= IMAX and V[i1 + TT] == V[i1] and i1 >= i0:
                    per_found = (i1, TT); break
            if per_found: break
        if per_found:
            i1, TT = per_found
            ext, arg = best_upto(i1 + TT + 1)
            return ('bounded', ext, arg, per_found)
        # linear regime: V_{i1+TT} = V_{i1} + shift (the same shift for every entry).  Max-plus
        # homogeneity and the periodic coefficients then give V_{i+TT} = V_i + shift for all i >= i1,
        # so max_{1<=N<P_L} F(N) = (shift/TT) L + O(1).
        lin = None
        for i1 in range(i0, 150):
            for TT in range(T, 200, T):
                if i1 + TT > IMAX: break
                diffs = set(V[i1 + TT][x] - V[i1][x] for x in V[i1])
                if len(diffs) == 1 and V[i1 + TT].keys() == V[i1].keys():
                    lin = (i1, TT, diffs.pop()); break
            if lin: break
        assert lin, 'no linear regime found'
        growth = [best_upto(L)[0] for L in (100, 200, 300)]
        return ('unbounded', growth, lin)
    sup = value_rec(+1); inf = value_rec(-1)
    return dict(NS=NS, delta=delta, out=out, s=s, W=W, i0=i0, T=T, Wmax=Wmax, F_digits=F_digits, sup=sup, inf=inf, nq=nq)

def check_family(R, u, w, v, name, k):
    NS, delta, F_digits, i0, T = R['NS'], R['delta'], R['F_digits'], R['i0'], R['T']
    per, fl = CASES[name]
    assert len(w) % T == 0 and len(w) % len(per) == 0
    assert len(w) + len(v) >= i0
    assert any(u + w + v)   # N_1 >= 1 (u w v has a nonzero digit), so that D(N_m - 1) is defined
    assert run(delta, u + w) == run(delta, u)
    assert NS.valid(u + w + v) and NS.valid(u + w + w + v)
    Fs = [F_digits(u + w * m + v) for m in range(1, 9)]
    C = Fs[1] - Fs[0]
    assert C != 0 and all(Fs[m] - Fs[m - 1] == C for m in range(1, len(Fs)))
    # brute-force confirmation of D(N_m - 1) for the members below 2*10^6
    Ns = [NS.value(u + w * m + v) for m in range(1, 9)]
    lim = min(max(Ns), 2000000); D = 0; bf = {}
    tgt = set(N - 1 for N in Ns if N - 1 <= lim)
    for n in range(1, lim + 1):
        D += 2 * (fl(2 * n + k) - fl(n + k) - fl(n)) - 1
        if n in tgt: bf[n + 1] = D
    for m, N in enumerate(Ns, 1):
        if N in bf: assert bf[N] == Fs[m - 1], ('brute', m, N, bf[N], Fs[m - 1])
    return C, Fs[0] - C, Ns, len(bf)

def find_family(R, sign, name, k, maxw=12, maxu=4, maxv=3):
    NS, T = R['NS'], R['T']
    alph = list(range(max(NS.bound(j) for j in range(8)) + 1))
    best = None
    for lw in range(T, maxw + 1, T):
        for w in itertools.product(alph, repeat=lw):
            w = list(w)
            if not any(w): continue
            for lu in range(0, maxu + 1):
                for u in itertools.product(alph, repeat=lu):
                    u = list(u)
                    if lu and u[0] == 0: continue
                    if run(R['delta'], u + w) != run(R['delta'], u): continue
                    for lv in range(0, maxv + 1):
                        for v in itertools.product(alph, repeat=lv):
                            v = list(v)
                            if lw + lv < R['i0'] or not NS.valid(u + w + v) or not NS.valid(u + w + w + v): continue
                            C = R['F_digits'](u + w + w + v) - R['F_digits'](u + w + v)
                            if sign * C > 0:
                                cost = (lw, lu + lv, -abs(C))
                                if best is None or cost < best[0]: best = (cost, u, w, v)
        if best: break
    return best

if __name__ == '__main__':
    todo = [('gold', 1, 'Sgold1'), ('gold', 2, 'Sgold2'), ('gold', 3, 'Sgold3'), ('gold', 4, 'Sgold4'),
            ('rt2', 1, 'Srt21'), ('rt2', 2, 'Srt22'), ('rt2', 4, 'Srt24'), ('rt3', 1, 'Srt31'), ('rt3', 2, 'Srt32')]
    for name, k, fn in todo:
        R = check_case(name, k, 'dfao/%s.txt' % fn)
        print('%s k=%d: %d states, W period i0=%d T=%d max|W|=%d' % (name, k, R['nq'], R['i0'], R['T'], R['Wmax']))
        for lab, sign, res in (('sup', 1, R['sup']), ('inf', -1, R['inf'])):
            if res[0] == 'bounded':
                print('   %s D = %d (attained via first digit (pos,digit)=%s; value vector periodic from %s)' % (lab, res[1], res[2], res[3]))
            else:
                fam = find_family(R, sign, name, k)
                assert fam, 'no family'
                _, u, w, v = fam
                C, C0, Ns, nb = check_family(R, u, w, v, name, k)
                print('   %s D unbounded: extreme over N < P_L is %s L + O(1) (regime %s); family u=%s w=%s v=%s: D(N_m - 1) = %d %+d m, N_1..4 = %s [brute-checked %d members]'
                      % (lab, '%d/%d' % (res[2][2], res[2][1]), res[2], ''.join(map(str, u)), ''.join(map(str, w)), ''.join(map(str, v)), C0, C, Ns[:4], nb))
    NS = Numeration([2]); P = [0, 1]
    for _ in range(40): P.append(2 * P[-1] + P[-2])
    H = [P[n] + P[n - 1] if n else 1 for n in range(len(P))]
    for m in range(1, 15):
        assert NS.value([1] + [0, 1] * m) == P[2 * m + 2] // 2
        assert NS.value([1] + [0, 1] * m + [0, 0]) == P[2 * m + 4] // 2 - 1
        assert NS.value([1] + [1, 1] * m) == (H[2 * m + 2] - 1) // 2
    print('Pell identities for the sqrt2 families OK')
    print('ALL CHECKS PASSED')


==> anc/check_reduction.py <==
"""Numerical check of the even-k reduction  D_k(N) = -2 D_N(alpha,1/2) + R_k(N), |R_k(N)| < 4k,
where D_N(alpha,1/2) = #{1<=n<=N : {n alpha} < 1/2} - N/2 (Ying-Zheng's local discrepancy with c = 1/2).
{n alpha} < 1/2  <=>  floor(2 n alpha) = 2 floor(n alpha).  Exact integer floors (e: 400-bit fixed point)."""
if not __debug__: raise SystemExit('run without python -O: this script checks with assert statements')
import sys, re
from math import isqrt
from fractions import Fraction
from mpmath import mp, e as E, floor as mfloor, mpf
mp.dps = 150
SH = 400; EE = int(mfloor(E * mpf(2) ** SH))
def fl_e(m):
    x = m * EE; fr = x & ((1 << SH) - 1)
    assert (1 << 60) < fr < (1 << SH) - (1 << 60)
    return x >> SH
FL = {'phi': lambda m: (m + isqrt(5 * m * m)) // 2, 'sqrt2': lambda m: isqrt(2 * m * m),
      'sqrt3': lambda m: isqrt(3 * m * m), 'e': fl_e}
ARG = sys.argv[1:] or [str(10 ** 6)]
if len(ARG) > 1 or not re.fullmatch(r'[0-9]+', ARG[0]) or int(ARG[0]) < 1:
    raise SystemExit('usage: python3 check_reduction.py [N], N a decimal integer >= 1 (default 10^6)')
N = int(ARG[0])
for name, fl in FL.items():
    f = [0] + [fl(m) for m in range(1, 2 * N + 8)]
    half2 = 0  # 2 * D_N(alpha, 1/2) = 2*#{...} - N
    Dk = {2: 0, 4: 0}; Rmax = {2: 0, 4: 0}
    hmin = hmax = 0
    for n in range(1, N + 1):
        half2 += 1 if f[2 * n] == 2 * f[n] else -1
        hmin = min(hmin, half2); hmax = max(hmax, half2)
        for k in (2, 4):
            Dk[k] += 2 * (f[2 * n + k] - f[n + k] - f[n]) - 1
            R = Dk[k] + half2       # D_k + 2 D_N(1/2)
            Rmax[k] = max(Rmax[k], abs(R))
    print('%-6s N=%d: 2*D_N(alpha,1/2) in [%d, %d];  max|D_2 + 2D_N(1/2)| = %d (< 8), max|D_4 + 2D_N(1/2)| = %d (< 16)'
          % (name, N, hmin, hmax, Rmax[2], Rmax[4]))
    assert Rmax[2] < 8 and Rmax[4] < 16
print('reduction bound holds')


==> anc/construct/disc.py <==
"""Exact discrepancy analysis. F(N) = sum_{0<=n<N} f(n), f = 2s-1 (0 for invalid strings).
msd-first: F(N) = sum over positions i (i = number of digits below) sum_{d < N_i} B(Phi_{prefix d}, i),
B(Phi, i) = sum_q V_i(q) f(Phi(q)),  V_i(q) = # digit strings w of length i with lsd state delta*(start, w) = q.
Phi_u(q) = out(delta*(q, u^R)); Phi_eps = out; Phi_{u d} = Phi_u o delta(., d).
"""
import sys
from lsd import build_lsd, run_lsd

FV = {0: -1, 1: 1, 'X': 0, 'Z': 0}

def msd_states(A):
    T = A['trans']; out = A['out']; nq = len(T); alph = A['alph']
    phi0 = tuple(out)
    idx = {phi0: 0}; order = [phi0]; mtrans = []
    i = 0
    while i < len(order):
        phi = order[i]; i += 1
        row = []
        for d in alph:
            nphi = tuple(phi[T[q][d]] for q in range(nq))
            if nphi not in idx:
                idx[nphi] = len(order); order.append(nphi)
            row.append(idx[nphi])
        mtrans.append(row)
    return order, mtrans

def analyze(per, k, maxlen=400, verbose=True, zero_out=0):
    A = build_lsd(per, k, zero_out=zero_out)
    T = A['trans']; nq = len(T); alph = A['alph']; start = A['start']
    phis, mtrans = msd_states(A)
    nm = len(phis)
    # V_i vectors
    V = [[0] * nq]; V[0][start] = 1
    for i in range(maxlen):
        nv = [0] * nq
        for q in range(nq):
            if V[-1][q]:
                for d in alph:
                    nv[T[q][d]] += V[-1][q]
        V.append(nv)
    # B(phi, i)
    B = [[sum(V[i][q] * FV[phis[m][q]] for q in range(nq)) for m in range(nm)] for i in range(maxlen + 1)]
    # find eventual period of B rows (as a vector over msd states), period multiple of P2
    P2 = A['cf'].P2
    found = None
    for i0 in range(1, maxlen // 2):
        for per_ in range(P2, maxlen // 4, P2):
            if i0 + 2 * per_ + 2 > maxlen: break
            if all(B[i0 + t] == B[i0 + per_ + t] for t in range(per_ + 2)):
                found = (i0, per_); break
        if found: break
    if not found: raise RuntimeError('no period found')
    i0, pp = found
    # The recursion: B(.,i) is determined by B(.,i-1)? B(phi,i) = sum_d B(phi o delta(.,d)?? ) -- we verify periodicity robustly by long check
    for i in range(i0, maxlen - pp):
        if B[i] != B[i + pp]: raise RuntimeError(('period fails at', i))
    Bmax = max(abs(x) for row in B for x in row)
    return dict(A=A, phis=phis, mtrans=mtrans, B=B, i0=i0, pp=pp, Bmax=Bmax, V=V)

def F_of_N(R, N):
    """F(N) = sum_{0<=n<N} f(n) via the formula."""
    A = R['A']; cf = A['cf']; q, p = cf.qp(200)
    b = cf.digits(N, q) if N else [0]
    L = len(b)
    m = 0  # msd state for empty prefix
    tot = 0
    for i in range(L - 1, -1, -1):
        for d in range(b[i]):
            tot += R['B'][i][R['mtrans'][m][d]]
        m = R['mtrans'][m][b[i]]
    return tot

if __name__ == '__main__':
    if sys.argv[1:2] not in (['1'], ['2'], ['1,2']) or sys.argv[2:] not in (['1'], ['2'], ['3'], ['4']):
        raise SystemExit('usage: python3 disc.py P K, P = 1, 2 or 1,2 (r = phi, sqrt 2, sqrt 3) and K = 1, 2, 3 or 4')
    per = [int(x) for x in sys.argv[1].split(',')]; k = int(sys.argv[2])
    R = analyze(per, k)
    print('per', per, 'k', k, 'lsd', len(R['A']['trans']), 'msd', len(R['phis']), 'i0', R['i0'], 'period', R['pp'], 'max|B|', R['Bmax'])
    # check against brute force
    from ost import floorQS
    cf = R['A']['cf']
    import math
    def fl(m): return floorQS(cf.gamma * m)
    F = 0; bad = 0
    for N in range(0, 3000):
        if F_of_N(R, N) != F: bad += 1
        s = fl(2*N+k) - fl(N+k) - fl(N)
        F += 2*s - 1
    print('F formula mismatches', bad)
    if bad: raise SystemExit('F formula disagrees with brute force')   # exit status 1


==> anc/construct/lsd.py <==
"""lsd-first DFAO for s_k(n) = floor((2n+k)g) - floor((n+k)g) - floor(n g), g = [0; per...] purely periodic.
s(n) = 1_I({n g}),  I = [(1-rho)/2, 1-rho) u [1-rho/2, 1),  rho = {k g}.
{n g} = Theta(n) + [j odd], Theta(n) = sum b_i theta_i, j = lowest nonzero digit (floor lemma).
Reading b_0, b_1, ...: after position m, Theta = P_m + theta_m * u with u in (-1, G_{m+1}) (tail lemma).
"""
from ost import CF, floorQS
from qs import QS
from fractions import Fraction as Fr

def cuts(cf, k):
    rho = cf.gamma * k - floorQS(cf.gamma * k)
    return [(1 - rho) / 2, 1 - rho, 1 - rho / 2], rho

def s_from_signs(lt):
    # lt[c] True iff x < c_c ; s = 1 iff (x>=c1 and x<c2) or x>=c3
    return 1 if ((not lt[0]) and lt[1]) or (not lt[2]) else 0

def build_lsd(per, k, J=None, maxstates=200000, zero_out=0):
    cf = CF(per); P, P2 = cf.P, cf.P2
    cs, rho = cuts(cf, k)
    amax = max(per)
    q, p = cf.qp(200)
    theta = [cf.gamma * q[i] - p[i] for i in range(60)]
    G = cf.G
    def Gi(i):  # gamma_i = [0; a_{i+1}, ...]
        return G[i % P]
    def decide(z, m):
        # returns +1 if tau - Theta > 0 surely, -1 if < 0 surely, else None
        s = 1 if m % 2 == 0 else -1  # sign(theta_m)
        if z >= Gi(m + 1): return s
        if z <= -1: return -s
        return None
    # threshold J: for t >= J, any first nonzero digit decides all three comparisons
    if J is None:
        J = 1
        while True:
            ok = True
            for t in range(J, J + P2):
                for b in range(1, amax + 1):
                    for c in cs:
                        for jp in (0, 1):
                            tau = c - jp
                            z = tau / theta[t] - b
                            if decide(z, t) is None: ok = False
            # monotone: |theta_t| decreasing so larger t only increases |tau/theta_t|
            if ok: break
            J += 1
    # state encodings
    # ('pre', t) t<J exact count of zeros read ; ('preJ', t mod P2) for t>=J
    # ('run', ph, lz, jp, cmps) ph=position of next digit mod P2, lz=last digit zero, cmps tuple of (+1/-1) or ('z', z)
    # ('done', ph, lz, s)
    # 'X' dead
    start = ('pre', 0) if J > 0 else ('preJ', 0)
    def pos_info(state):
        pass
    def step(st, b):
        if st == 'X': return 'X'
        if st[0] in ('pre', 'preJ'):
            if st[0] == 'pre':
                i = st[1]
            else:
                i = None; ph = st[1]
            iph = i % P2 if i is not None else ph
            bound = cf.a(iph + 1) - (1 if i == 0 else 0)
            if b > bound: return 'X'
            if b == 0:
                if i is not None:
                    return ('pre', i + 1) if i + 1 < J else ('preJ', (i + 1) % P2)
                return ('preJ', (ph + 1) % P2)
            # first nonzero digit at position i (or class)
            jp = iph % 2
            if i is None:
                # decided immediately (by choice of J); compute signs using a representative t >= J with t = iph mod P2
                t = J + ((iph - J) % P2)
            else:
                t = i
            res = []
            for c in cs:
                tau = c - jp
                z = tau / theta[t] - b
                dcs = decide(z, t)
                if i is None and dcs is None: raise RuntimeError(('undecided after J', t, b))
                res.append(dcs if dcs is not None else ('z', z))
            return finish(((iph + 1) % P2, b == 0, jp, tuple(res)))
        if st[0] == 'run':
            ph, lz, jp, cmps = st[1], st[2], st[3], st[4]
            i = ph  # position class of this digit
            bound = cf.a(i + 1)
            if b > bound: return 'X'
            if b == bound and not lz: return 'X'
            res = []
            for cm in cmps:
                if cm in (1, -1): res.append(cm); continue
                z = cm[1]
                zn = -z / Gi(i) - b
                dcs = decide(zn, i)
                res.append(dcs if dcs is not None else ('z', zn))
            return finish(((ph + 1) % P2, b == 0, jp, tuple(res)))
        if st[0] == 'done':
            ph, lz, sv = st[1], st[2], st[3]
            bound = cf.a(ph + 1)
            if b > bound: return 'X'
            if b == bound and not lz: return 'X'
            return ('done', (ph + 1) % P2, b == 0, sv)
        raise ValueError(st)
    def finish(t):
        ph, lz, jp, res = t
        if all(r in (1, -1) for r in res):
            lt = [r == 1 for r in res]   # tau - Theta > 0  <=>  x < c
            return ('done', ph, lz, s_from_signs(lt))
        return ('run', ph, lz, jp, res)
    def output(st):
        if st == 'X': return 'X'
        if st[0] in ('pre', 'preJ'): return zero_out   # n = 0: s(0) = 0, or 'Z' to drop n=0 from sums
        if st[0] == 'done': return st[3]
        ph = st[1]; m = (ph - 1) % P2  # last position read, mod P2 (parity is correct since P2 even)
        sgn_theta = 1 if m % 2 == 0 else -1
        lt = []
        for r in st[4]:
            if r in (1, -1): lt.append(r == 1)
            else:
                z = r[1]
                if z == 0: raise RuntimeError('Theta equals a cut point')
                lt.append(sgn_theta * z.sign() > 0)
        return s_from_signs(lt)
    # BFS
    states = {start: 0}; order = [start]; trans = []
    alph = list(range(amax + 1))
    qi = 0
    while qi < len(order):
        st = order[qi]; qi += 1
        row = []
        for b in alph:
            nx = step(st, b)
            if nx not in states:
                states[nx] = len(order); order.append(nx)
                if len(order) > maxstates: raise RuntimeError('too many states')
            row.append(states[nx])
        trans.append(row)
    outs = [output(st) for st in order]
    return dict(cf=cf, k=k, J=J, states=order, trans=trans, out=outs, alph=alph, start=0, cuts=cs, rho=rho)

def run_lsd(A, b):
    s = A['start']
    for x in b: s = A['trans'][s][x]
    return A['out'][s]

if __name__ == '__main__':
    import sys, math
    if sys.argv[1:2] not in (['1'], ['2'], ['1,2']) or sys.argv[2:] not in (['1'], ['2'], ['3'], ['4']):
        raise SystemExit('usage: python3 lsd.py P K, P = 1, 2 or 1,2 (r = phi, sqrt 2, sqrt 3) and K = 1, 2, 3 or 4')
    per = [int(x) for x in sys.argv[1].split(',')]; k = int(sys.argv[2])
    A = build_lsd(per, k)
    print('per', per, 'k', k, 'J', A['J'], 'lsd states', len(A['states']))
    cf = A['cf']; q, p = cf.qp(80)
    # brute check vs exact floor via floorQS
    def fl(m): return floorQS(cf.gamma * m)
    bad = 0
    for n in range(0, 20001):
        b = cf.digits(n, q) if n else [0]
        s = fl(2*n+k) - fl(n+k) - fl(n)
        o = run_lsd(A, b)
        o2 = run_lsd(A, b + [0, 0, 0])
        if o != s or o2 != s: bad += 1; print('mismatch', n, b, s, o, o2); 
        if bad > 5: break
    print('mismatches', bad)
    if bad: raise SystemExit('lsd automaton disagrees with the exact floors')   # exit status 1


==> anc/construct/ost.py <==
"""Ostrowski numeration for a purely periodic gamma=[0; per, per, ...] with exact Q(sqrt d) arithmetic."""
from fractions import Fraction as Fr
import math
from qs import QS, squarefree_part

class CF:
    def __init__(self, per):
        self.per = list(per); P = len(per); self.P = P
        self.P2 = P if P % 2 == 0 else 2 * P
        # gamma_r = [0; per[r], per[r+1], ...]
        self.G = [self._periodic_value(per[r:] + per[:r]) for r in range(P)]
        self.gamma = self.G[0]
        self.d = self.gamma.d
        # sanity: G[r] = 1/(per[r] + G[r+1])
        for r in range(P):
            if not self.G[r] == 1 / (per[r] + self.G[(r + 1) % P]): raise ArithmeticError(('G[r] != 1/(per[r] + G[r+1])', r))
    @staticmethod
    def _periodic_value(pp):
        # x = 1/(a1 + 1/(a2 + ... 1/(aP + x))) ; Mobius composition
        M = [[1, 0], [0, 1]]
        for a in pp:  # x -> 1/(a+x) = (0x+1)/(1x+a)
            T = [[0, 1], [1, a]]
            M = [[M[0][0]*T[0][0]+M[0][1]*T[1][0], M[0][0]*T[0][1]+M[0][1]*T[1][1]],
                 [M[1][0]*T[0][0]+M[1][1]*T[1][0], M[1][0]*T[0][1]+M[1][1]*T[1][1]]]
        A, B, C, D = M[0][0], M[0][1], M[1][0], M[1][1]
        # x = (A x + B)/(C x + D) -> C x^2 + (D-A) x - B = 0
        disc = (D - A) ** 2 + 4 * C * B
        k, d = squarefree_part(disc)
        # x = (A - D + k sqrt d)/(2C)
        x = QS(Fr(A - D, 2 * C), Fr(k, 2 * C), d)
        if not 0 < x < 1: raise ArithmeticError(('not in (0, 1)', x))
        return x
    def a(self, i):  # a_i for i >= 1
        return self.per[(i - 1) % self.P]
    def qp(self, n):
        q = [1]; p = [0]; qm, pm = 0, 1
        for i in range(n):
            ai = self.a(i + 1)
            q.append(ai * q[-1] + (qm if i == 0 else q[-2])); p.append(ai * p[-1] + (pm if i == 0 else p[-2]))
        return q, p
    def theta(self, i):
        q, p = self.qp(i + 1)
        return self.gamma * q[i] - p[i]
    def digits(self, n, q):
        """Ostrowski digits (lsd first) of n using continuants list q (long enough)."""
        L = 0
        while q[L] <= n: L += 1
        b = [0] * max(L, 1)
        for i in range(L - 1, -1, -1):
            b[i] = n // q[i]; n -= b[i] * q[i]
        if n != 0: raise ArithmeticError(('digits incomplete', n))
        return b
    def valid(self, b):
        for i, x in enumerate(b):
            if i == 0 and x > self.a(1) - 1: return False
            if x > self.a(i + 1): return False
            if i >= 1 and x == self.a(i + 1) and b[i - 1] != 0: return False
        return True

def floorQS(x):
    """exact floor of QS number"""
    f = math.floor(float(x))
    while QS(f, 0, x.d) > x: f -= 1
    while QS(f + 1, 0, x.d) <= x: f += 1
    return f


==> anc/construct/qs.py <==
"""Exact arithmetic in Q(sqrt(d)) for a fixed non-square d > 0 (or d = 0: plain rationals)."""
from fractions import Fraction as Fr
import math


class QS:
    __slots__ = ('a', 'b', 'd')

    def __init__(self, a, b=0, d=0):
        self.a = Fr(a)
        self.b = Fr(b) if d else Fr(0)
        self.d = d

    def _co(self, o):
        if isinstance(o, QS):
            if not (o.d == self.d or o.b == 0 or self.b == 0): raise ValueError((o.d, self.d))
            return o
        return QS(o, 0, self.d)

    def __add__(self, o):
        o = self._co(o); d = self.d or o.d
        return QS(self.a + o.a, self.b + o.b, d)
    __radd__ = __add__

    def __neg__(self):
        return QS(-self.a, -self.b, self.d)

    def __sub__(self, o):
        return self + (-self._co(o))

    def __rsub__(self, o):
        return self._co(o) - self

    def __mul__(self, o):
        o = self._co(o); d = self.d or o.d
        return QS(self.a * o.a + self.b * o.b * d, self.a * o.b + self.b * o.a, d)
    __rmul__ = __mul__

    def conj(self):
        return QS(self.a, -self.b, self.d)

    def norm(self):
        return self.a * self.a - self.b * self.b * self.d

    def __truediv__(self, o):
        o = self._co(o)
        n = o.norm()
        if n == 0: raise ZeroDivisionError('QS division by zero')
        p = self * o.conj()
        return QS(p.a / n, p.b / n, p.d)

    def __rtruediv__(self, o):
        return self._co(o) / self

    def __pow__(self, k):
        r = QS(1, 0, self.d)
        for _ in range(k):
            r = r * self
        return r

    def sign(self):
        a, b, d = self.a, self.b, self.d
        if b == 0 or d == 0:
            return (a > 0) - (a < 0)
        if a >= 0 and b >= 0:
            return 1
        if a <= 0 and b <= 0:
            return -1
        s = (a * a > b * b * d) - (a * a < b * b * d)
        return s if a > 0 else -s

    def __lt__(self, o): return (self - o).sign() < 0
    def __le__(self, o): return (self - o).sign() <= 0
    def __gt__(self, o): return (self - o).sign() > 0
    def __ge__(self, o): return (self - o).sign() >= 0

    def __eq__(self, o):
        try:
            return (self - o).sign() == 0
        except Exception:
            return False

    def __hash__(self):
        return hash((self.a, self.b))

    def __float__(self):
        return float(self.a) + float(self.b) * math.sqrt(self.d)

    def is_rational(self):
        return self.b == 0 or self.d == 0

    def __repr__(self):
        if self.b == 0 or self.d == 0:
            return str(self.a)
        sg = '+' if self.b > 0 else '-'
        return '(%s %s %s*sqrt(%d))' % (self.a, sg, abs(self.b), self.d)

    def tex(self):
        """Simplest LaTeX form (p + q sqrt d)/m."""
        a, b = self.a, self.b
        if b == 0 or self.d == 0:
            return frac_tex(a)
        m = a.denominator * b.denominator // math.gcd(a.denominator, b.denominator)
        p, q = int(a * m), int(b * m)
        # pull square factors out of d
        d = self.d; k = 1
        for f in range(2, int(math.isqrt(d)) + 1):
            while d % (f * f) == 0:
                d //= f * f; k *= f
        q *= k
        sq = r'\sqrt{%d}' % d
        qs = sq if q == 1 else ('-' + sq if q == -1 else '%d%s' % (q, sq))
        neg = ''
        if p <= 0 and q < 0:
            neg = '-'; p, q = -p, -q
            qs = sq if q == 1 else '%d%s' % (q, sq)
        if p == 0:
            num = qs
        elif q > 0 and p < 0 and m == 1:
            num = '%s%d' % (qs, p)
        else:
            num = '%d%s%s' % (p, '+' if q > 0 else '', qs)
        if m == 1:
            return ('-(%s)' % num) if (neg and p != 0) else neg + num
        return r'%s\frac{%s}{%d}' % (neg, num, m)


def frac_tex(a):
    a = Fr(a)
    if a.denominator == 1:
        return str(a.numerator)
    s = '-' if a < 0 else ''
    return r'%s\frac{%d}{%d}' % (s, abs(a.numerator), a.denominator)


def squarefree_part(n):
    k = 1; d = n
    for f in range(2, int(math.isqrt(n)) + 1):
        while d % (f * f) == 0:
            d //= f * f; k *= f
    return k, d


==> anc/construct/walnut_gen.py <==
"""Write Walnut files: numeration systems, append-zero automata, the msd DFAOs for s_k, and command files."""
import os, sys, math
from disc import analyze

WAL = os.environ.get('WALNUT_DIR', 'Walnut')
SYS = {(1,): ('gold', '[0] [1]', 1), (2,): ('rt2', '[0] [2]', 2), (1, 2): ('rt3', '[0] [1 2]', 3)}
# (name, ost args, c) with floor(n*gamma) = L(n) - c*n - [j odd], L = append 0 (period 1) or 00 (period 2)

def minimize(R):
    """Moore minimization of the msd DFAO with output Phi(q_start) ('X' -> 0)."""
    phis, mt = R['phis'], R['mtrans']; qs = R['A']['start']; alph = R['A']['alph']
    out = [(0 if ph[qs] == 'X' else ph[qs]) if ph[qs] != 'Z' else 0 for ph in phis]
    # keep X distinct during minimization so invalid words stay separated (harmless either way)
    lab = [str(ph[qs]) for ph in phis]
    part = {}
    cls = [lab[i] for i in range(len(phis))]
    while True:
        sig = [(cls[i],) + tuple(cls[mt[i][d]] for d in alph) for i in range(len(phis))]
        ids = {}; new = []
        for s_ in sig:
            if s_ not in ids: ids[s_] = len(ids)
            new.append(ids[s_])
        if len(set(new)) == len(set(cls)): cls = new; break
        cls = new
    # renumber so the start (0) is state 0
    order = []; seen = {}
    stack = [0]
    while stack:
        x = stack.pop(0)
        c = cls[x]
        if c in seen: continue
        seen[c] = len(order); order.append(x)
        for d in alph: stack.append(mt[x][d])
    n = len(order)
    delta = [[seen[cls[mt[order[i]][d]]] for d in alph] for i in range(n)]
    outs = [out[order[i]] for i in range(n)]
    return n, delta, outs

def dfao_text(base, n, delta, outs, alph):
    L = [base, '']
    for s in range(n):
        L.append('%d %d' % (s, outs[s]))
        for d in alph: L.append('%d -> %d' % (d, delta[s][d]))
        L.append('')
    return '\n'.join(L)

def append_text(base, K, shift):
    """relation y = value of (word of x) followed by `shift` zeros; msd-first pairs (x_j, y_j), common length.
    state = tuple of pending y-digits that the next x-digits must equal."""
    import itertools
    states = {(): 0}; order = [()]; lines = []
    trans = {}
    i = 0
    while i < len(order):
        st = order[i]; i += 1
        for x in range(K + 1):
            for y in range(K + 1):
                if len(st) < shift:
                    if x != 0: continue   # the first `shift` x-digits are padding zeros
                    nst = st + (y,)
                else:
                    if x != st[0]: continue
                    nst = st[1:] + (y,)
                if nst not in states: states[nst] = len(order); order.append(nst)
                trans.setdefault(states[st], []).append((x, y, states[nst]))
    L = ['%s %s' % (base, base), '']
    for s, st in enumerate(order):
        acc = 1 if (len(st) == shift and all(v == 0 for v in st)) or st == () else 0
        L.append('%d %d' % (s, acc))
        for (x, y, t) in trans.get(s, []): L.append('%d %d -> %d' % (x, y, t))
        L.append('')
    return '\n'.join(L)

def write_case(per, k, cmds):
    name, ostargs, c = SYS[tuple(per)]
    base = 'msd_' + name
    R = analyze(per, k, zero_out=0)
    n, delta, outs = minimize(R)
    alph = R['A']['alph']
    if per[0] == 1:
        # Walnut's representation omits our last digit b_0 (always 0 when a_1 = 1): output'(s) = output(delta(s,0))
        outs = [outs[delta[s][0]] for s in range(n)]
    tag = 'S%s%d' % (name, k)
    open(os.path.join(WAL, 'Word Automata Library', tag + '.txt'), 'w', encoding='utf-8', newline='\n').write(dfao_text(base, n, delta, outs, alph))
    s = 's_%s_%d' % (name, k)
    cmds.append('def %s "?%s Ea,b,c,x,y x=2*n+%d & y=n+%d & $fl_%s(x,a) & $fl_%s(y,b) & $fl_%s(n,c) & a=b+c+1";' % (s, base, k, k, name, name, name))
    cmds.append('eval %s_range "?%s An Ea,b,c,x,y x=2*n+%d & y=n+%d & $fl_%s(x,a) & $fl_%s(y,b) & $fl_%s(n,c) & (a=b+c | a=b+c+1)";' % (s, base, k, k, name, name, name))
    cmds.append('eval %s_dfao "?%s An (%s[n]=@1 <=> $%s(n))";' % (s, base, tag, s))
    cmds.append('eval %s_dfao_FALSE "?%s An (%s[n]=@1 <=> ~$%s(n))";' % (s, base, tag, s))
    return n

def header(per, cmds, spot):
    name, ostargs, c = SYS[tuple(per)]
    base = 'msd_' + name
    K = max(per); shift = len(per)
    open(os.path.join(WAL, 'Automata Library', 'app_%s.txt' % name), 'w', encoding='utf-8', newline='\n').write(append_text(base, K, shift))
    digs = '|'.join(str(d) for d in range(K + 1)); nz = '|'.join(str(d) for d in range(1, K + 1))
    cmds.append('ost %s %s;' % (name, ostargs))
    if per[0] == 1:
        cmds.append('reg odd_%s %s "(%s)*(%s)(00)*";' % (name, base, digs, nz))
    else:
        cmds.append('reg odd_%s %s "(%s)*(%s)(00)*0";' % (name, base, digs, nz))
    cmds.append('def fl_%s "?%s (m=0 & y=0) | (m>=1 & El $app_%s(m,l) & (($odd_%s(m) & y+1+%d*m=l) | (~$odd_%s(m) & y+%d*m=l)))";' % (name, base, name, name, c, name, c))
    cmds.append('eval fl_%s_fun "?%s Am Ey $fl_%s(m,y) & (Az $fl_%s(m,z) => z=y)";' % (name, base, name, name))
    cmds.append('eval fl_%s_spot "?%s %s";' % (name, base, ' & '.join('$fl_%s(%d,%d)' % (name, m, v) for m, v in spot)))
    cmds.append('eval fl_%s_step "?%s Am,y,z ($fl_%s(m,y) & $fl_%s(m+1,z)) => (z=y | z=y+1)";' % (name, base, name, name))

if __name__ == '__main__':
    if sys.argv[1:]: raise SystemExit('usage: WALNUT_DIR=<Walnut folder> python3 walnut_gen.py (no arguments)')
    from ost import CF, floorQS
    allc = []
    for per, ks in (([1], [1, 2, 3, 4]), ([2], [1, 2, 4]), ([1, 2], [1, 2])):
        cf = CF(per)
        spot = [(m, floorQS(cf.gamma * m)) for m in (1, 2, 3, 5, 7, 10, 23, 57, 100, 211)]
        cmds = []
        header(per, cmds, spot)
        for k in ks:
            n = write_case(per, k, cmds)
            print(per, k, 'msd DFAO states', n)
        name = SYS[tuple(per)][0]
        open(os.path.join(WAL, 'Command Files', 'fk_%s.txt' % name), 'w', encoding='utf-8', newline='\n').write('\n'.join(cmds) + '\n')
        allc += cmds
    print('\n'.join(allc))


==> anc/dfao/Sgold1.txt <==
msd_gold

0 0
0 -> 0
1 -> 1

1 0
0 -> 2
1 -> 3

2 1
0 -> 4
1 -> 1

3 0
0 -> 3
1 -> 3

4 1
0 -> 5
1 -> 6

5 0
0 -> 7
1 -> 1

6 1
0 -> 5
1 -> 3

7 1
0 -> 5
1 -> 1


==> anc/dfao/Sgold2.txt <==
msd_gold

0 0
0 -> 0
1 -> 1

1 1
0 -> 2
1 -> 3

2 0
0 -> 4
1 -> 1

3 0
0 -> 3
1 -> 3

4 0
0 -> 5
1 -> 6

5 0
0 -> 7
1 -> 1

6 1
0 -> 8
1 -> 3

7 1
0 -> 8
1 -> 1

8 0
0 -> 7
1 -> 1


==> anc/dfao/Sgold3.txt <==
msd_gold

0 0
0 -> 0
1 -> 1

1 1
0 -> 2
1 -> 3

2 0
0 -> 4
1 -> 5

3 0
0 -> 3
1 -> 3

4 1
0 -> 6
1 -> 7

5 0
0 -> 8
1 -> 3

6 1
0 -> 9
1 -> 5

7 1
0 -> 10
1 -> 3

8 0
0 -> 4
1 -> 5

9 1
0 -> 11
1 -> 1

10 0
0 -> 12
1 -> 5

11 0
0 -> 12
1 -> 1

12 1
0 -> 11
1 -> 1


==> anc/dfao/Sgold4.txt <==
msd_gold

0 0
0 -> 0
1 -> 1

1 0
0 -> 2
1 -> 3

2 0
0 -> 4
1 -> 5

3 0
0 -> 3
1 -> 3

4 1
0 -> 6
1 -> 7

5 1
0 -> 8
1 -> 3

6 0
0 -> 9
1 -> 10

7 0
0 -> 11
1 -> 3

8 1
0 -> 12
1 -> 5

9 1
0 -> 13
1 -> 1

10 0
0 -> 14
1 -> 3

11 0
0 -> 9
1 -> 5

12 1
0 -> 6
1 -> 7

13 0
0 -> 9
1 -> 1

14 1
0 -> 12
1 -> 5


==> anc/dfao/Srt21.txt <==
msd_rt2

0 0
0 -> 0
1 -> 1
2 -> 2

1 1
0 -> 3
1 -> 4
2 -> 2

2 0
0 -> 5
1 -> 6
2 -> 6

3 1
0 -> 4
1 -> 1
2 -> 2

4 0
0 -> 3
1 -> 1
2 -> 2

5 0
0 -> 4
1 -> 7
2 -> 2

6 0
0 -> 6
1 -> 6
2 -> 6

7 1
0 -> 5
1 -> 4
2 -> 2


==> anc/dfao/Srt22.txt <==
msd_rt2

0 0
0 -> 0
1 -> 1
2 -> 2

1 0
0 -> 3
1 -> 1
2 -> 2

2 0
0 -> 4
1 -> 5
2 -> 5

3 1
0 -> 1
1 -> 1
2 -> 2

4 1
0 -> 6
1 -> 7
2 -> 2

5 0
0 -> 5
1 -> 5
2 -> 5

6 1
0 -> 3
1 -> 1
2 -> 2

7 0
0 -> 4
1 -> 1
2 -> 2


==> anc/dfao/Srt24.txt <==
msd_rt2

0 0
0 -> 0
1 -> 1
2 -> 2

1 0
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 7
2 -> 7

3 1
0 -> 8
1 -> 1
2 -> 2

4 1
0 -> 3
1 -> 4
2 -> 5

5 0
0 -> 9
1 -> 7
2 -> 7

6 0
0 -> 10
1 -> 11
2 -> 2

7 0
0 -> 7
1 -> 7
2 -> 7

8 0
0 -> 3
1 -> 1
2 -> 2

9 1
0 -> 10
1 -> 11
2 -> 2

10 0
0 -> 3
1 -> 1
2 -> 5

11 0
0 -> 9
1 -> 4
2 -> 5


==> anc/dfao/Srt31.txt <==
msd_rt3

0 0
0 -> 0
1 -> 1
2 -> 2

1 1
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 5
2 -> 5

3 1
0 -> 7
1 -> 1
2 -> 2

4 0
0 -> 8
1 -> 5
2 -> 5

5 0
0 -> 5
1 -> 5
2 -> 5

6 0
0 -> 9
1 -> 10
2 -> 2

7 1
0 -> 11
1 -> 12
2 -> 2

8 0
0 -> 13
1 -> 14
2 -> 5

9 1
0 -> 15
1 -> 14
2 -> 5

10 0
0 -> 6
1 -> 4
2 -> 5

11 0
0 -> 16
1 -> 1
2 -> 2

12 1
0 -> 3
1 -> 14
2 -> 5

13 0
0 -> 8
1 -> 17
2 -> 2

14 0
0 -> 18
1 -> 5
2 -> 5

15 0
0 -> 9
1 -> 17
2 -> 2

16 1
0 -> 11
1 -> 1
2 -> 2

17 1
0 -> 15
1 -> 4
2 -> 5

18 1
0 -> 19
1 -> 14
2 -> 5

19 0
0 -> 8
1 -> 9
2 -> 2


==> anc/dfao/Srt32.txt <==
msd_rt3

0 0
0 -> 0
1 -> 1
2 -> 2

1 0
0 -> 3
1 -> 4
2 -> 5

2 1
0 -> 6
1 -> 5
2 -> 5

3 0
0 -> 7
1 -> 1
2 -> 2

4 0
0 -> 8
1 -> 5
2 -> 5

5 0
0 -> 5
1 -> 5
2 -> 5

6 0
0 -> 9
1 -> 10
2 -> 2

7 1
0 -> 11
1 -> 12
2 -> 2

8 0
0 -> 13
1 -> 14
2 -> 5

9 1
0 -> 6
1 -> 14
2 -> 5

10 0
0 -> 15
1 -> 4
2 -> 5

11 0
0 -> 16
1 -> 1
2 -> 2

12 1
0 -> 17
1 -> 14
2 -> 5

13 0
0 -> 8
1 -> 10
2 -> 2

14 0
0 -> 18
1 -> 5
2 -> 5

15 0
0 -> 9
1 -> 10
2 -> 2

16 1
0 -> 11
1 -> 1
2 -> 2

17 0
0 -> 7
1 -> 1
2 -> 2

18 0
0 -> 19
1 -> 14
2 -> 5

19 0
0 -> 8
1 -> 9
2 -> 2


==> anc/e_verify.py <==
"""Verify the closed forms for r = e, k = 1, 2 at N = t*q_i, i = 3j-2, 1 <= t <= 2j.
(1) via the exact block formula (mpmath, high precision) for j = 1..16;
(2) via brute-force exact floors for all N <= t*q_i with j <= 6.
The closed forms fail only in the two cases with j = 1, (k, j, t) = (1, 1, 2) and (2, 1, 1), which Theorem 10
excludes (Remark 11); the script exits
with status 1 if the set of mismatches is anything else."""
if not __debug__: raise SystemExit('run without python -O: this script checks with assert statements')
import sys
if sys.argv[1:]: raise SystemExit('usage: python3 e_verify.py (no arguments)')
sys.argv = ['x']
from mpmath import mp, mpf, e as E, frac
mp.dps = 400
import blockformula as bf   # runs its own self-test on import
mp.dps = 400
a = bf.cf_of(E, 60); q, p = bf.conv(a)
def closed(k, j, t):
    if k == 1:
        return t - 2*min(t, j) if j % 2 == 0 else 2*min(t, j+1) - t
    else:
        return t - 2*min(t, j+1) if j % 2 == 0 else 2*min(t, j) - t
EXPECTED = {(1, 1, 2), (2, 1, 1)}
fmis, bmis = set(), set()
bad = 0
for k in (1, 2):
    rho = frac(k*E); c1, c2, c3 = (1-rho)/2, 1-rho, 1-rho/2
    for j in range(1, 17):
        i = 3*j - 2
        assert a[i+1] == 2*j and a[i] == 1 and a[i+2] == 1
        for t in range(1, 2*j+1):
            d = 2*(bf.Dformula(E, c2, i, t, q, p) - bf.Dformula(E, c1, i, t, q, p) - bf.Dformula(E, c3, i, t, q, p))
            if abs(d - closed(k, j, t)) > mpf(10)**-200:
                bad += 1; fmis.add((k, j, t)); print('formula mismatch', k, j, t, d, closed(k, j, t))
print('block-formula check done, mismatches:', bad)
# brute force with exact floors: floor(m e) = (m*EE) >> SH (error < 2^-300 * m)
SH = 400
EE = int(mp.floor(E * mpf(2)**SH))
def fl(m):
    x = m*EE
    fr = x & ((1 << SH) - 1)
    assert (1 << 40) < fr < (1 << SH) - (1 << 40)
    return x >> SH
bad2 = 0; checked = 0
for k in (1, 2):
    Nmax = 12*q[3*6-2]
    targets = {}
    for j in range(1, 7):
        i = 3*j - 2
        for t in range(1, 2*j+1):
            targets.setdefault(t*q[i], []).append((j, t))
    D = 0
    fn = [0] + [fl(m) for m in range(1, 2*Nmax + k + 2)]
    for n in range(1, Nmax+1):
        s = fn[2*n+k] - fn[n+k] - fn[n]
        assert s in (0, 1)
        D += 2*s - 1
        if n in targets:
            for (j, t) in targets[n]:
                checked += 1
                if D != closed(k, j, t):
                    bad2 += 1; bmis.add((k, j, t)); print('brute mismatch', k, j, t, n, D, closed(k, j, t))
print('brute-force check: points', checked, 'mismatches', bad2)
for j in range(2, 17):   # j >= 2 as in Theorem 10; for j = 1 these closed forms are not the actual values (Remark 11)
    i = 3*j-2
    print(j, i, q[i], 'k=1 extreme', closed(1, j, j if j % 2 == 0 else j+1), 'at N =', (j if j % 2 == 0 else j+1)*q[i],
          '| k=2 extreme', closed(2, j, j+1 if j % 2 == 0 else j), 'at N =', (j+1 if j % 2 == 0 else j)*q[i])
if fmis != EXPECTED or bmis != EXPECTED or bad != len(EXPECTED) or bad2 != len(EXPECTED):
    raise SystemExit('unexpected mismatches: formula %s, brute force %s' % (sorted(fmis), sorted(bmis)))
print('the only mismatches are the two cases with j = 1, (k, j, t) = (1, 1, 2) and (2, 1, 1), which Theorem 10 excludes (Remark 11); all other cases agree')


==> anc/exact.c <==
// exact s_k(n) for r in {phi, sqrt2, sqrt3} using integer sqrt; e via float128
#include <stdio.h>
#include <stdlib.h>
#include <errno.h>
#include <math.h>
#include <quadmath.h>
typedef unsigned __int128 u128;
static unsigned long long isqrt128(u128 x){ // floor sqrt
  unsigned long long r=(unsigned long long)sqrtl((long double)x);
  while((u128)r*r>x) r--; while((u128)(r+1)*(r+1)<=x) r++; return r; }
static __float128 E;
static long long fl(int w,long long m){ // floor(m*r)
  if(w==0){ // phi = (1+sqrt5)/2 : floor(m*phi) = floor((m+sqrt(5m^2))/2)
    unsigned long long t=isqrt128((u128)5*(u128)m*(u128)m); // floor(sqrt5 m)
    return (long long)((m+t)/2); // since sqrt(5)m irrational, floor((m+x)/2)=floor((m+floor x)/2)
  } else if(w==1){ return (long long)isqrt128((u128)2*(u128)m*(u128)m);}
  else if(w==2){ return (long long)isqrt128((u128)3*(u128)m*(u128)m);}
  else { return (long long)floorq(m*E); }
}
static long long arg(const char*s,const char*name,long long lo,long long hi){ // the whole string: decimal digits, lo..hi
  char*end=0; long long v=0; errno=0;
  if(*s>='0'&&*s<='9') v=strtoll(s,&end,10);
  if(!end||*end||errno||v<lo||v>hi){
    fprintf(stderr,"exact: %s must be a decimal integer from %lld to %lld, not '%s'\n",name,lo,hi,s); exit(1); }
  return v; }
int main(int argc,char**argv){
  // N <= 10^9 and K <= 4 keep every argument m <= 2*10^9+4, the range in which the floors for e are proved exact
  if(argc!=4){ fprintf(stderr,"usage: ./exact N W K  (1 <= N <= 1000000000; W = 0, 1, 2, 3 for r = phi, sqrt 2, sqrt 3, e; 1 <= K <= 4)\n"); return 1; }
  long long N=arg(argv[1],"N",1,1000000000LL); int w=(int)arg(argv[2],"W",0,3); int k=(int)arg(argv[3],"K",1,4);
  E=M_Eq;
  long long D=0,mx=0,mn=0,nmx=0,nmn=0;
  long long cp=1000; // a line at n = 10^3, 10^4, ..., and a last one at n = N if N is not one of these
  for(long long n=1;n<=N;n++){
    long long s=fl(w,2*n+k)-fl(w,n+k)-fl(w,n);
    if(s<0||s>1){printf("bad\n");return 1;}
    D+=2*s-1;
    if(D>mx){mx=D;nmx=n;} if(D<mn){mn=D;nmn=n;}
    if(n==cp||n==N){printf("N=%lld max %lld (at %lld) min %lld (at %lld)\n",n,mx,nmx,mn,nmn);if(n==cp)cp*=10;}
  }
  if(fflush(stdout)!=0||ferror(stdout)){ fprintf(stderr,"exact: could not write the output\n"); return 1; }
  return 0;
}


==> anc/exact_results/ex_w0_k1.txt <==
N=1000 max 4 (at 152) min -5 (at 645)
N=10000 max 6 (at 2736) min -6 (at 4826)
N=100000 max 8 (at 49104) min -8 (at 86616)
N=1000000 max 10 (at 881144) min -9 (at 208009)
N=10000000 max 11 (at 6584031) min -11 (at 3732587)
N=100000000 max 12 (at 15811496) min -13 (at 66978573)
N=1000000000 max 14 (at 283725792) min -14 (at 500473010)


==> anc/exact_results/ex_w0_k2.txt <==
N=1000 max 3 (at 399) min -2 (at 92)
N=10000 max 4 (at 7164) min -3 (at 1689)
N=100000 max 4 (at 7164) min -4 (at 30346)
N=1000000 max 5 (at 128557) min -5 (at 544575)
N=10000000 max 6 (at 2306866) min -6 (at 9772040)
N=100000000 max 7 (at 41395035) min -6 (at 9772040)
N=1000000000 max 8 (at 742803768) min -7 (at 175352181)


==> anc/exact_results/ex_w0_k3.txt <==
N=1000 max 4 (at 150) min -4 (at 644)
N=10000 max 6 (at 2734) min -5 (at 4825)
N=100000 max 8 (at 49102) min -7 (at 86615)
N=1000000 max 10 (at 881142) min -8 (at 208008)
N=10000000 max 11 (at 6584029) min -10 (at 3732586)
N=100000000 max 12 (at 15811494) min -12 (at 66978572)
N=1000000000 max 14 (at 283725790) min -13 (at 500473009)


==> anc/exact_results/ex_w0_k4.txt <==
N=1000 max 2 (at 394) min -3 (at 91)
N=10000 max 3 (at 7159) min -4 (at 1688)
N=100000 max 3 (at 7159) min -5 (at 30345)
N=1000000 max 4 (at 128552) min -6 (at 544574)
N=10000000 max 5 (at 2306861) min -7 (at 9772039)
N=100000000 max 6 (at 41395030) min -7 (at 9772039)
N=1000000000 max 7 (at 742803763) min -8 (at 175352180)


==> anc/exact_results/ex_w1_k1.txt <==
N=1000 max 8 (at 492) min -3 (at 203)
N=10000 max 10 (at 2870) min -5 (at 6929)
N=100000 max 14 (at 97512) min -6 (at 40390)
N=1000000 max 16 (at 568344) min -7 (at 235415)
N=10000000 max 18 (at 3312554) min -9 (at 7997213)
N=100000000 max 20 (at 19306982) min -10 (at 46611178)
N=1000000000 max 24 (at 655869060) min -11 (at 271669859)


==> anc/exact_results/ex_w1_k2.txt <==
N=1000 max 0 (at 0) min -4 (at 204)
N=10000 max 0 (at 0) min -6 (at 6930)
N=100000 max 0 (at 0) min -7 (at 40391)
N=1000000 max 0 (at 0) min -8 (at 235416)
N=10000000 max 0 (at 0) min -10 (at 7997214)
N=100000000 max 0 (at 0) min -11 (at 46611179)
N=1000000000 max 0 (at 0) min -12 (at 271669860)


==> anc/exact_results/ex_w1_k3.txt <==
N=1000 max 7 (at 491) min -3 (at 201)
N=10000 max 9 (at 2869) min -5 (at 6927)
N=100000 max 13 (at 97511) min -6 (at 40388)
N=1000000 max 15 (at 568343) min -7 (at 235413)
N=10000000 max 17 (at 3312553) min -9 (at 7997211)
N=100000000 max 19 (at 19306981) min -10 (at 46611176)
N=1000000000 max 23 (at 655869059) min -11 (at 271669857)


==> anc/exact_results/ex_w1_k4.txt <==
N=1000 max 1 (at 3) min -4 (at 204)
N=10000 max 1 (at 3) min -6 (at 6930)
N=100000 max 1 (at 3) min -7 (at 40391)
N=1000000 max 1 (at 3) min -8 (at 235416)
N=10000000 max 1 (at 3) min -10 (at 7997214)
N=100000000 max 1 (at 3) min -11 (at 46611179)
N=1000000000 max 1 (at 3) min -12 (at 271669860)


==> anc/exact_results/ex_w2_k1.txt <==
N=1000 max 8 (at 856) min -2 (at 164)
N=10000 max 10 (at 3976) min -3 (at 2295)
N=100000 max 13 (at 55385) min -4 (at 31976)
N=1000000 max 16 (at 771420) min -5 (at 445379)
N=10000000 max 18 (at 2878980) min -6 (at 6203340)
N=100000000 max 21 (at 40099025) min -7 (at 86401391)
N=1000000000 max 24 (at 558507376) min -7 (at 86401391)


==> anc/exact_results/ex_w2_k2.txt <==
N=1000 max 2 (at 222) min -3 (at 613)
N=10000 max 3 (at 3133) min -4 (at 8566)
N=100000 max 4 (at 43678) min -4 (at 8566)
N=1000000 max 5 (at 608397) min -5 (at 119337)
N=10000000 max 6 (at 8473918) min -6 (at 1662178)
N=100000000 max 6 (at 8473918) min -7 (at 23151181)
N=1000000000 max 7 (at 118026493) min -8 (at 322454382)


==> anc/exact_results/ex_w2_k3.txt <==
N=1000 max 8 (at 856) min -2 (at 164)
N=10000 max 10 (at 3976) min -3 (at 2295)
N=100000 max 13 (at 55385) min -4 (at 31976)
N=1000000 max 16 (at 771420) min -5 (at 445379)
N=10000000 max 18 (at 2878980) min -6 (at 6203340)
N=100000000 max 21 (at 40099025) min -7 (at 86401391)
N=1000000000 max 24 (at 558507376) min -7 (at 86401391)


==> anc/exact_results/ex_w2_k4.txt <==
N=1000 max 3 (at 221) min -3 (at 615)
N=10000 max 4 (at 3132) min -4 (at 8568)
N=100000 max 5 (at 43677) min -4 (at 8568)
N=1000000 max 6 (at 608396) min -5 (at 119339)
N=10000000 max 7 (at 8473917) min -6 (at 1662180)
N=100000000 max 7 (at 8473917) min -7 (at 23151183)
N=1000000000 max 8 (at 118026492) min -8 (at 322454384)


==> anc/exact_results/ex_w3_k1.txt <==
N=1000 max 7 (at 711) min -3 (at 53)
N=10000 max 8 (at 8790) min -7 (at 4057)
N=100000 max 13 (at 99235) min -8 (at 13602)
N=1000000 max 14 (at 289670) min -10 (at 811520)
N=10000000 max 15 (at 5095267) min -15 (at 7802347)
N=100000000 max 22 (at 77832428) min -15 (at 7802347)
N=1000000000 max 23 (at 228701741) min -18 (at 944191294)


==> anc/exact_results/ex_w3_k2.txt <==
N=1000 max 3 (at 211) min -4 (at 480)
N=10000 max 3 (at 211) min -8 (at 4484)
N=100000 max 8 (at 90656) min -8 (at 4484)
N=1000000 max 8 (at 90656) min -11 (at 992837)
N=10000000 max 8 (at 90656) min -15 (at 2588673)
N=100000000 max 15 (at 72827817) min -15 (at 2588673)
N=1000000000 max 15 (at 72827817) min -18 (at 777717284)


==> anc/exact_results/ex_w3_k3.txt <==
N=1000 max 7 (at 711) min -3 (at 53)
N=10000 max 8 (at 8790) min -7 (at 4057)
N=100000 max 13 (at 99235) min -8 (at 13602)
N=1000000 max 14 (at 289670) min -10 (at 811520)
N=10000000 max 15 (at 5095267) min -15 (at 7802347)
N=100000000 max 22 (at 77832428) min -15 (at 7802347)
N=1000000000 max 23 (at 228701741) min -18 (at 944191294)


==> anc/exact_results/ex_w3_k4.txt <==
N=1000 max 4 (at 210) min -4 (at 482)
N=10000 max 4 (at 210) min -8 (at 4486)
N=100000 max 9 (at 90655) min -8 (at 4486)
N=1000000 max 9 (at 90655) min -11 (at 992839)
N=10000000 max 9 (at 90655) min -15 (at 2588675)
N=100000000 max 16 (at 72827816) min -15 (at 2588675)
N=1000000000 max 16 (at 72827816) min -18 (at 777717286)


==> anc/logs/append.log <==
app_gold (append 1 zero): 3 product states, disagreements 0
app_rt2 (append 1 zero): 4 product states, disagreements 0
app_rt3 (append 2 zeros): 13 product states, disagreements 0
append automata OK
exit 0


==> anc/logs/attain.log <==
2 zeros: min 1 at n= [1, 2, 3, 6, 7, 8] count 8747 | ones: max 0 at n= [1, 2, 5, 6, 7, 8] count 8746 | D(M)=sup for M in [2, 4, 10, 12, 14, 16, 22, 24] count 8746 | first zeros [1, 3, 5, 6, 8, 11] first ones [2, 4, 7, 9, 10, 12]
4 zeros: min 0 at n= [2, 5, 8, 11, 14, 34] count 4373 | ones: max 1 at n= [2, 5, 8, 11, 14, 34] count 4373 | D(M)=sup for M in [3, 9, 15, 21, 27, 67, 73, 79] count 4373 | first zeros [1, 4, 5, 6, 10, 11] first ones [2, 3, 7, 8, 9, 12]
exit 0


==> anc/logs/e_verify.log <==
checked 738 bad 0
formula mismatch 1 1 2 0.0 2
formula mismatch 2 1 1 -1.0 1
block-formula check done, mismatches: 2
brute mismatch 1 1 2 2 0 2
brute mismatch 2 1 1 1 -1 1
brute-force check: points 84 mismatches 2
2 4 7 k=1 extreme -2 at N = 14 | k=2 extreme -3 at N = 21
3 7 71 k=1 extreme 4 at N = 284 | k=2 extreme 3 at N = 213
4 10 1001 k=1 extreme -4 at N = 4004 | k=2 extreme -5 at N = 5005
5 13 18089 k=1 extreme 6 at N = 108534 | k=2 extreme 5 at N = 90445
6 16 398959 k=1 extreme -6 at N = 2393754 | k=2 extreme -7 at N = 2792713
7 19 10391023 k=1 extreme 8 at N = 83128184 | k=2 extreme 7 at N = 72737161
8 22 312129649 k=1 extreme -8 at N = 2497037192 | k=2 extreme -9 at N = 2809166841
9 25 10622799089 k=1 extreme 10 at N = 106227990890 | k=2 extreme 9 at N = 95605191801
10 28 403978495031 k=1 extreme -10 at N = 4039784950310 | k=2 extreme -11 at N = 4443763445341
11 31 16977719590391 k=1 extreme 12 at N = 203732635084692 | k=2 extreme 11 at N = 186754915494301
12 34 781379079653017 k=1 extreme -12 at N = 9376548955836204 | k=2 extreme -13 at N = 10157928035489221
13 37 39085931702241241 k=1 extreme 14 at N = 547203043831377374 | k=2 extreme 13 at N = 508117112129136133
14 40 2111421691000680031 k=1 extreme -14 at N = 29559903674009520434 | k=2 extreme -15 at N = 31671325365010200465
15 43 122501544009741683039 k=1 extreme 16 at N = 1960024704155866928624 | k=2 extreme 15 at N = 1837523160146125245585
16 46 7597207150294985028449 k=1 extreme -16 at N = 121555314404719760455184 | k=2 extreme -17 at N = 129152521555014745483633
the only mismatches are the two cases with j = 1, (k, j, t) = (1, 1, 2) and (2, 1, 1), which Theorem 10 excludes (Remark 11); all other cases agree
exit 0


==> anc/logs/oeis.log <==
A327174 (r=phi,k=1): data OK (86,63,62 terms). a(n)<=200000: 2n-a(n) for zeros A327175 in [-7,8], for ones A327176 in [-7,8]
A327177 (r=sqrt2,k=1): data OK (86,61,64 terms). a(n)<=200000: 2n-a(n) for zeros A327178 in [-13,6], for ones A327179 in [-5,14]
A327180 (r=sqrt3,k=1): data OK (86,62,63 terms). a(n)<=200000: 2n-a(n) for zeros A327181 in [-13,4], for ones A327182 in [-3,14]
A327183 (r=e,k=1): data OK (86,63,62 terms). a(n)<=200000: 2n-a(n) for zeros A327184 in [-12,8], for ones A327185 in [-7,13]
A327202 (r=phi,k=2): data OK (86,63,62 terms). a(n)<=200000: 2n-a(n) for zeros A327203 in [-4,4], for ones A327204 in [-3,5]
A327205 (r=sqrt2,k=2): data OK (86,63,62 terms). a(n)<=200000: 2n-a(n) for zeros A327206 in [1,7], for ones A327207 in [-6,0]
A327208 (r=sqrt3,k=2): data OK (86,62,63 terms). a(n)<=200000: 2n-a(n) for zeros A327209 in [-3,5], for ones A327210 in [-4,4]
A327211 (r=e,k=2): data OK (86,63,62 terms). a(n)<=200000: 2n-a(n) for zeros A327212 in [-7,9], for ones A327213 in [-8,8]
A327216 (r=phi,k=3): data OK (86,63,62 terms). a(n)<=200000: 2n-a(n) for zeros A327217 in [-7,7], for ones A327218 in [-6,8]
A327219 (r=phi,k=4): data OK (86,64,61 terms). a(n)<=200000: 2n-a(n) for zeros A327220 in [-3,5], for ones A327221 in [-4,4]
A327222 (r=sqrt2,k=4): data OK (86,63,62 terms). a(n)<=200000: 2n-a(n) for zeros A327223 in [0,7], for ones A327224 in [-6,1]
exit 0


==> anc/logs/quadratic.log <==
gold k=1: 8 states, W period i0=2 T=6 max|W|=2
   sup D unbounded: extreme over N < P_L is 2/6 L + O(1) (regime (4, 6, 2)); family u=1 w=000101 v=: D(N_m - 1) = 0 +2 m, N_1..4 = [25, 457, 8209, 147313] [brute-checked 4 members]
   inf D unbounded: extreme over N < P_L is -2/6 L + O(1) (regime (3, 6, -2)); family u=1 w=000001 v=0: D(N_m - 1) = -1 -2 m, N_1..4 = [36, 646, 11592, 208010] [brute-checked 4 members]
gold k=2: 9 states, W period i0=2 T=6 max|W|=2
   sup D unbounded: extreme over N < P_L is 1/6 L + O(1) (regime (4, 6, 1)); family u=1 w=000001 v=: D(N_m - 1) = 0 +1 m, N_1..4 = [22, 399, 7164, 128557] [brute-checked 4 members]
   inf D unbounded: extreme over N < P_L is -1/6 L + O(1) (regime (5, 6, -1)); family u=1 w=000101 v=0: D(N_m - 1) = 1 -1 m, N_1..4 = [41, 740, 13283, 238358] [brute-checked 4 members]
gold k=3: 13 states, W period i0=2 T=6 max|W|=2
   sup D unbounded: extreme over N < P_L is 2/6 L + O(1) (regime (6, 6, 2)); family u=1 w=000001 v=: D(N_m - 1) = 0 +1 m, N_1..4 = [22, 399, 7164, 128557] [brute-checked 4 members]
   inf D unbounded: extreme over N < P_L is -2/6 L + O(1) (regime (7, 6, -2)); family u=1 w=000001 v=0: D(N_m - 1) = 1 -2 m, N_1..4 = [36, 646, 11592, 208010] [brute-checked 4 members]
gold k=4: 15 states, W period i0=3 T=6 max|W|=3
   sup D unbounded: extreme over N < P_L is 1/6 L + O(1) (regime (8, 6, 1)); family u=1 w=000001 v=: D(N_m - 1) = 0 +1 m, N_1..4 = [22, 399, 7164, 128557] [brute-checked 4 members]
   inf D unbounded: extreme over N < P_L is -1/6 L + O(1) (regime (5, 6, -1)); family u=1 w=000001 v=000: D(N_m - 1) = 0 -1 m, N_1..4 = [94, 1691, 30348, 544577] [brute-checked 4 members]
rt2 k=1: 8 states, W period i0=2 T=2 max|W|=2
   sup D unbounded: extreme over N < P_L is 2/2 L + O(1) (regime (3, 2, 2)); family u=1 w=11 v=: D(N_m - 1) = 0 +1 m, N_1..4 = [8, 49, 288, 1681] [brute-checked 8 members]
   inf D unbounded: extreme over N < P_L is -1/2 L + O(1) (regime (3, 2, -1)); family u=1 w=01 v=: D(N_m - 1) = 0 -1 m, N_1..4 = [6, 35, 204, 1189] [brute-checked 8 members]
rt2 k=2: 8 states, W period i0=2 T=2 max|W|=2
   sup D = 0 (attained via first digit (pos,digit)=(0, 1); value vector periodic from (2, 2))
   inf D unbounded: extreme over N < P_L is -1/2 L + O(1) (regime (3, 2, -1)); family u=1 w=01 v=: D(N_m - 1) = 0 -1 m, N_1..4 = [6, 35, 204, 1189] [brute-checked 8 members]
rt2 k=4: 12 states, W period i0=3 T=2 max|W|=2
   sup D = 1 (attained via first digit (pos,digit)=(1, 2); value vector periodic from (3, 2))
   inf D unbounded: extreme over N < P_L is -1/2 L + O(1) (regime (3, 2, -1)); family u=1 w=01 v=00: D(N_m - 1) = 0 -1 m, N_1..4 = [34, 203, 1188, 6929] [brute-checked 7 members]
rt3 k=1: 20 states, W period i0=2 T=4 max|W|=2
   sup D unbounded: extreme over N < P_L is 3/4 L + O(1) (regime (2, 4, 3)); family u=1 w=0101 v=: D(N_m - 1) = 0 +3 m, N_1..4 = [20, 285, 3976, 55385] [brute-checked 5 members]
   inf D unbounded: extreme over N < P_L is -1/4 L + O(1) (regime (4, 4, -1)); family u=1 w=0001 v=0: D(N_m - 1) = 0 -1 m, N_1..4 = [44, 615, 8568, 119339] [brute-checked 5 members]
rt3 k=2: 20 states, W period i0=2 T=4 max|W|=2
   sup D unbounded: extreme over N < P_L is 1/4 L + O(1) (regime (6, 4, 1)); family u=1 w=0001 v=: D(N_m - 1) = 0 +1 m, N_1..4 = [16, 225, 3136, 43681] [brute-checked 5 members]
   inf D unbounded: extreme over N < P_L is -1/4 L + O(1) (regime (3, 4, -1)); family u=1 w=0001 v=0: D(N_m - 1) = 0 -1 m, N_1..4 = [44, 615, 8568, 119339] [brute-checked 5 members]
Pell identities for the sqrt2 families OK
ALL CHECKS PASSED
exit 0


==> anc/logs/reduction.log <==
phi    N=1000000: 2*D_N(alpha,1/2) in [-5, 5];  max|D_2 + 2D_N(1/2)| = 2 (< 8), max|D_4 + 2D_N(1/2)| = 2 (< 16)
sqrt2  N=1000000: 2*D_N(alpha,1/2) in [0, 8];  max|D_2 + 2D_N(1/2)| = 2 (< 8), max|D_4 + 2D_N(1/2)| = 2 (< 16)
sqrt3  N=1000000: 2*D_N(alpha,1/2) in [-6, 5];  max|D_2 + 2D_N(1/2)| = 2 (< 8), max|D_4 + 2D_N(1/2)| = 2 (< 16)
e      N=1000000: 2*D_N(alpha,1/2) in [-9, 11];  max|D_2 + 2D_N(1/2)| = 2 (< 8), max|D_4 + 2D_N(1/2)| = 2 (< 16)
reduction bound holds
exit 0


==> anc/logs/walnut_run.log <==
Welcome to Walnut v8.0-alpha! Type "help;" to see all available commands.
Starting Walnut session: Session/2026_09_29_12_08_12/

[Walnut]$ ost gold [0] [1];
Writing to: Session/2026_09_29_12_08_12/Custom Bases/msd_gold.txt
Writing to: Session/2026_09_29_12_08_12/Custom Bases/msd_gold_addition.txt
reg odd_gold msd_gold "(0|1)*(1)(00)*";
Set from brics:3 states - 10ms
def fl_gold "?msd_gold (m=0 & y=0) | (m>=1 & El $app_gold(m,l) & (($odd_gold(m) & y+1+1*m=l) | (~$odd_gold(m) & y+1*m=l)))";
Converted from brics:1 states - 2ms
Converted from brics:2 states - 1ms
eval fl_gold_fun "?msd_gold Am Ey $fl_gold(m,y) & (Az $fl_gold(m,z) => z=y)";
____
TRUE
eval fl_gold_spot "?msd_gold $fl_gold(1,0) & $fl_gold(2,1) & $fl_gold(3,1) & $fl_gold(5,3) & $fl_gold(7,4) & $fl_gold(10,6) & $fl_gold(23,14) & $fl_gold(57,35) & $fl_gold(100,61) & $fl_gold(211,130)";
____
TRUE
eval fl_gold_step "?msd_gold Am,y,z ($fl_gold(m,y) & $fl_gold(m+1,z)) => (z=y | z=y+1)";
____
TRUE
def s_gold_1 "?msd_gold Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & a=b+c+1";
eval s_gold_1_range "?msd_gold An Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & (a=b+c | a=b+c+1)";
____
TRUE
eval s_gold_1_dfao "?msd_gold An (Sgold1[n]=@1 <=> $s_gold_1(n))";
____
TRUE
eval s_gold_1_dfao_FALSE "?msd_gold An (Sgold1[n]=@1 <=> ~$s_gold_1(n))";
____
FALSE
def s_gold_2 "?msd_gold Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & a=b+c+1";
eval s_gold_2_range "?msd_gold An Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & (a=b+c | a=b+c+1)";
____
TRUE
eval s_gold_2_dfao "?msd_gold An (Sgold2[n]=@1 <=> $s_gold_2(n))";
____
TRUE
eval s_gold_2_dfao_FALSE "?msd_gold An (Sgold2[n]=@1 <=> ~$s_gold_2(n))";
____
FALSE
def s_gold_3 "?msd_gold Ea,b,c,x,y x=2*n+3 & y=n+3 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & a=b+c+1";
eval s_gold_3_range "?msd_gold An Ea,b,c,x,y x=2*n+3 & y=n+3 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & (a=b+c | a=b+c+1)";
____
TRUE
eval s_gold_3_dfao "?msd_gold An (Sgold3[n]=@1 <=> $s_gold_3(n))";
____
TRUE
eval s_gold_3_dfao_FALSE "?msd_gold An (Sgold3[n]=@1 <=> ~$s_gold_3(n))";
____
FALSE
def s_gold_4 "?msd_gold Ea,b,c,x,y x=2*n+4 & y=n+4 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & a=b+c+1";
eval s_gold_4_range "?msd_gold An Ea,b,c,x,y x=2*n+4 & y=n+4 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & (a=b+c | a=b+c+1)";
____
TRUE
eval s_gold_4_dfao "?msd_gold An (Sgold4[n]=@1 <=> $s_gold_4(n))";
____
TRUE
eval s_gold_4_dfao_FALSE "?msd_gold An (Sgold4[n]=@1 <=> ~$s_gold_4(n))";
____
FALSE

[Walnut]$ ost rt2 [0] [2];
Writing to: Session/2026_09_29_12_08_12/Custom Bases/msd_rt2.txt
Writing to: Session/2026_09_29_12_08_12/Custom Bases/msd_rt2_addition.txt
reg odd_rt2 msd_rt2 "(0|1|2)*(1|2)(00)*0";
Set from brics:3 states - 2ms
def fl_rt2 "?msd_rt2 (m=0 & y=0) | (m>=1 & El $app_rt2(m,l) & (($odd_rt2(m) & y+1+2*m=l) | (~$odd_rt2(m) & y+2*m=l)))";
Converted from brics:1 states - 0ms
Converted from brics:2 states - 0ms
eval fl_rt2_fun "?msd_rt2 Am Ey $fl_rt2(m,y) & (Az $fl_rt2(m,z) => z=y)";
____
TRUE
eval fl_rt2_spot "?msd_rt2 $fl_rt2(1,0) & $fl_rt2(2,0) & $fl_rt2(3,1) & $fl_rt2(5,2) & $fl_rt2(7,2) & $fl_rt2(10,4) & $fl_rt2(23,9) & $fl_rt2(57,23) & $fl_rt2(100,41) & $fl_rt2(211,87)";
____
TRUE
eval fl_rt2_step "?msd_rt2 Am,y,z ($fl_rt2(m,y) & $fl_rt2(m+1,z)) => (z=y | z=y+1)";
____
TRUE
def s_rt2_1 "?msd_rt2 Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & a=b+c+1";
eval s_rt2_1_range "?msd_rt2 An Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & (a=b+c | a=b+c+1)";
____
TRUE
eval s_rt2_1_dfao "?msd_rt2 An (Srt21[n]=@1 <=> $s_rt2_1(n))";
____
TRUE
eval s_rt2_1_dfao_FALSE "?msd_rt2 An (Srt21[n]=@1 <=> ~$s_rt2_1(n))";
____
FALSE
def s_rt2_2 "?msd_rt2 Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & a=b+c+1";
eval s_rt2_2_range "?msd_rt2 An Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & (a=b+c | a=b+c+1)";
____
TRUE
eval s_rt2_2_dfao "?msd_rt2 An (Srt22[n]=@1 <=> $s_rt2_2(n))";
____
TRUE
eval s_rt2_2_dfao_FALSE "?msd_rt2 An (Srt22[n]=@1 <=> ~$s_rt2_2(n))";
____
FALSE
def s_rt2_4 "?msd_rt2 Ea,b,c,x,y x=2*n+4 & y=n+4 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & a=b+c+1";
eval s_rt2_4_range "?msd_rt2 An Ea,b,c,x,y x=2*n+4 & y=n+4 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & (a=b+c | a=b+c+1)";
____
TRUE
eval s_rt2_4_dfao "?msd_rt2 An (Srt24[n]=@1 <=> $s_rt2_4(n))";
____
TRUE
eval s_rt2_4_dfao_FALSE "?msd_rt2 An (Srt24[n]=@1 <=> ~$s_rt2_4(n))";
____
FALSE

[Walnut]$ ost rt3 [0] [1 2];
Writing to: Session/2026_09_29_12_08_12/Custom Bases/msd_rt3.txt
Writing to: Session/2026_09_29_12_08_12/Custom Bases/msd_rt3_addition.txt
reg odd_rt3 msd_rt3 "(0|1|2)*(1|2)(00)*";
Set from brics:3 states - 1ms
def fl_rt3 "?msd_rt3 (m=0 & y=0) | (m>=1 & El $app_rt3(m,l) & (($odd_rt3(m) & y+1+3*m=l) | (~$odd_rt3(m) & y+3*m=l)))";
Converted from brics:1 states - 1ms
Converted from brics:2 states - 1ms
eval fl_rt3_fun "?msd_rt3 Am Ey $fl_rt3(m,y) & (Az $fl_rt3(m,z) => z=y)";
____
TRUE
eval fl_rt3_spot "?msd_rt3 $fl_rt3(1,0) & $fl_rt3(2,1) & $fl_rt3(3,2) & $fl_rt3(5,3) & $fl_rt3(7,5) & $fl_rt3(10,7) & $fl_rt3(23,16) & $fl_rt3(57,41) & $fl_rt3(100,73) & $fl_rt3(211,154)";
____
TRUE
eval fl_rt3_step "?msd_rt3 Am,y,z ($fl_rt3(m,y) & $fl_rt3(m+1,z)) => (z=y | z=y+1)";
____
TRUE
def s_rt3_1 "?msd_rt3 Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_rt3(x,a) & $fl_rt3(y,b) & $fl_rt3(n,c) & a=b+c+1";
eval s_rt3_1_range "?msd_rt3 An Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_rt3(x,a) & $fl_rt3(y,b) & $fl_rt3(n,c) & (a=b+c | a=b+c+1)";
____
TRUE
eval s_rt3_1_dfao "?msd_rt3 An (Srt31[n]=@1 <=> $s_rt3_1(n))";
____
TRUE
eval s_rt3_1_dfao_FALSE "?msd_rt3 An (Srt31[n]=@1 <=> ~$s_rt3_1(n))";
____
FALSE
def s_rt3_2 "?msd_rt3 Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_rt3(x,a) & $fl_rt3(y,b) & $fl_rt3(n,c) & a=b+c+1";
eval s_rt3_2_range "?msd_rt3 An Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_rt3(x,a) & $fl_rt3(y,b) & $fl_rt3(n,c) & (a=b+c | a=b+c+1)";
____
TRUE
eval s_rt3_2_dfao "?msd_rt3 An (Srt32[n]=@1 <=> $s_rt3_2(n))";
____
TRUE
eval s_rt3_2_dfao_FALSE "?msd_rt3 An (Srt32[n]=@1 <=> ~$s_rt3_2(n))";
____
FALSE

[Walnut]$ 

==> anc/oeis/A327174.seq <==
%I A327174 #17 Sep 15 2019 20:10:14
%S A327174 0,0,1,1,0,0,1,1,1,0,0,1,0,0,0,1,1,0,0,1,1,1,0,1,1,0,0,0,1,1,0,0,1,0,
%T A327174 0,0,1,1,0,0,1,1,1,0,1,1,0,0,0,1,1,0,0,1,1,1,0,1,1,0,0,1,1,1,0,0,1,0,
%U A327174 0,0,1,1,0,0,1,1,1,0,1,1,0,0,0,1,1,0
%N A327174 a(n) = [(2*n+1)*r] - [(n+1)*r] - [n*r], where [ ] = floor and r = (1+sqrt(5))/2.
%H A327174 Clark Kimberling, <a href="/A327174/b327174.txt">Table of n, a(n) for n = 0..34999</a>
%F A327174 a(n) = [(2*n+1)*r] - [(n+1)*r] - [n*r], where [ ] = floor and r = (1+sqrt(5))/2.
%t A327174 r = (1 + Sqrt[5])/2; z = 200;
%t A327174 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 0, z}]
%Y A327174 The positions of 0's and 1's in {a(n) : n > 0} are given by A327175 and A327176.
%K A327174 nonn,easy
%O A327174 0
%A A327174 _Clark Kimberling_, Aug 25 2019


==> anc/oeis/A327175.seq <==
%I A327175 #14 Sep 30 2019 10:59:46
%S A327175 1,4,5,9,10,12,13,14,17,18,22,25,26,27,30,31,33,34,35,38,39,43,46,47,
%T A327175 48,51,52,56,59,60,64,65,67,68,69,72,73,77,80,81,82,85,86,88,89,90,93,
%U A327175 94,98,99,101,102,103,106,107,111,114,115,119,120,122,123,124
%N A327175 Positions of 0's in {A327174(n) : n > 0}.
%C A327175 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327175 Positive integers k such that A327174(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327175 Clark Kimberling and Jianing Song, <a href="/A327175/b327175.txt">Table of n, a(n) for n = 1..10000</a>
%t A327175 r = (1 + Sqrt[5])/2; z = 200;
%t A327175 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 1, z}] (* {A327174(n) : n > 0} *)
%t A327175 Flatten[Position[t, 0]] (* A327175 *)
%t A327175 Flatten[Position[t, 1]] (* A327176 *)
%Y A327175 Cf. A327174, A327176 (complement).
%K A327175 nonn,easy
%O A327175 1,2
%A A327175 _Clark Kimberling_, Aug 25 2019
%E A327175 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327176.seq <==
%I A327176 #14 Sep 30 2019 10:59:55
%S A327176 2,3,6,7,8,11,15,16,19,20,21,23,24,28,29,32,36,37,40,41,42,44,45,49,
%T A327176 50,53,54,55,57,58,61,62,63,66,70,71,74,75,76,78,79,83,84,87,91,92,95,
%U A327176 96,97,100,104,105,108,109,110,112,113,116,117,118,121,125
%N A327176 Positions of 1's in {A327174(n) : n > 0}.
%C A327176 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327176 Positive integers k such that A327174(k) = 1. - _Jianing Song_, Sep 30 2019
%H A327176 Clark Kimberling and Jianing Song, <a href="/A327176/b327176.txt">Table of n, a(n) for n = 1..10000</a>
%t A327176 r = (1 + Sqrt[5])/2; z = 200;
%t A327176 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 1, z}] (* {A327174(n) : n > 0} *)
%t A327176 Flatten[Position[t, 0]] (* A327175 *)
%t A327176 Flatten[Position[t, 1]] (* A327176 *)
%Y A327176 Cf. A327174, A327175 (complement).
%K A327176 nonn,easy
%O A327176 1,1
%A A327176 _Clark Kimberling_, Aug 25 2019
%E A327176 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327177.seq <==
%I A327177 #14 Sep 15 2019 13:56:19
%S A327177 0,1,1,0,0,0,1,1,1,0,0,1,1,1,1,0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1,1,0,0,
%T A327177 0,1,1,1,0,0,1,1,1,1,0,0,0,1,1,1,0,0,1,1,1,0,0,0,0,1,1,0,0,0,1,1,1,0,
%U A327177 0,1,1,1,1,0,0,0,1,1,1,0,0,1,1,1,1,0
%N A327177 a(n) = [(2n+1)r] - [(n+1)r] - [nr], where [ ] = floor and r = sqrt(2).
%H A327177 Clark Kimberling, <a href="/A327177/b327177.txt">Table of n, a(n) for n = 0..10000</a>
%F A327177 a(n) = [(2n+1)r] - [(n+1)r] - [nr], where [ ] = floor and r = sqrt(2).
%t A327177 r = Sqrt[2]; z = 200;
%t A327177 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 0, z}]
%Y A327177 The positions of 0's and 1's in {a(n) : n > 0} are given by A327178 and A327179.
%K A327177 nonn,easy
%O A327177 0
%A A327177 _Clark Kimberling_, Aug 25 2019


==> anc/oeis/A327178.seq <==
%I A327178 #16 Sep 30 2019 18:07:59
%S A327178 3,4,5,9,10,15,16,17,20,21,22,26,27,28,29,32,33,34,38,39,44,45,46,50,
%T A327178 51,55,56,57,58,61,62,63,67,68,73,74,75,79,80,85,86,87,90,91,92,96,97,
%U A327178 98,99,102,103,104,108,109,114,115,116,119,120,121,125
%N A327178 Positions of 0's in {A327177(n) : n > 0}.
%C A327178 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327178 Positive integers k such that A327177(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327178 Clark Kimberling and Jianing Song, <a href="/A327178/b327178.txt">Table of n, a(n) for n = 1..10000</a>
%t A327178 r = Sqrt[2]; z = 200;
%t A327178 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 1, z}] (* {A327177(n) : n > 0} *)
%t A327178 Flatten[Position[t, 0]] (* A327178 *)
%t A327178 Flatten[Position[t, 1]] (* A327179 *)
%Y A327178 Cf. A327177, A327179 (complement).
%K A327178 nonn,easy
%O A327178 1,1
%A A327178 _Clark Kimberling_, Aug 25 2019
%E A327178 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327179.seq <==
%I A327179 #16 Sep 30 2019 18:08:03
%S A327179 1,2,6,7,8,11,12,13,14,18,19,23,24,25,30,31,35,36,37,40,41,42,43,47,
%T A327179 48,49,52,53,54,59,60,64,65,66,69,70,71,72,76,77,78,81,82,83,84,88,89,
%U A327179 93,94,95,100,101,105,106,107,110,111,112,113,117,118,122,123,124
%N A327179 Positions of 1's in {A327177(n) : n > 0}.
%C A327179 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327179 Positive integers k such that A327177(k) = 1. - _Jianing Song_, Sep 30 2019
%H A327179 Clark Kimberling and Jianing Song, <a href="/A327179/b327179.txt">Table of n, a(n) for n = 1..10000</a>
%t A327179 r = Sqrt[2]; z = 200;
%t A327179 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 1, z}] (* {A327177(n) : n > 0} *)
%t A327179 Flatten[Position[t, 0]] (* A327178 *)
%t A327179 Flatten[Position[t, 1]] (* A327179 *)
%Y A327179 Cf. A327177, A327178 (complement).
%K A327179 nonn,easy
%O A327179 1,2
%A A327179 _Clark Kimberling_, Aug 25 2019
%E A327179 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327180.seq <==
%I A327180 #13 Sep 15 2019 13:56:28
%S A327180 0,1,0,1,1,1,0,0,1,0,0,0,1,0,1,1,1,0,1,1,1,0,0,1,0,0,0,1,0,1,1,1,0,1,
%T A327180 1,0,0,0,1,0,0,0,1,0,1,1,1,0,1,1,0,0,0,1,0,1,1,1,0,1,1,1,0,0,1,0,0,0,
%U A327180 1,0,1,1,1,0,1,1,1,0,0,1,0,0,0,1,0,1
%N A327180 a(n) = [(2n+1)r] - [(n+1)r] - [nr], where [ ] = floor and r = sqrt(3).
%H A327180 Clark Kimberling, <a href="/A327180/b327180.txt">Table of n, a(n) for n = 0..10000</a>
%F A327180 a(n) = [(2n+1)r] - [(n+1)r] - [nr], where [ ] = floor and r = sqrt(3).
%t A327180 r = Sqrt[3]; z = 200;
%t A327180 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 0, z}]
%Y A327180 The positions of 0's and 1's in {a(n) : n > 0} are given by A327181 and A327182.
%K A327180 nonn,easy
%O A327180 0
%A A327180 _Clark Kimberling_, Aug 25 2019


==> anc/oeis/A327181.seq <==
%I A327181 #16 Sep 30 2019 18:08:07
%S A327181 2,6,7,9,10,11,13,17,21,22,24,25,26,28,32,35,36,37,39,40,41,43,47,50,
%T A327181 51,52,54,58,62,63,65,66,67,69,73,77,78,80,81,82,84,88,91,92,93,95,96,
%U A327181 97,99,103,104,106,107,108,110,114,118,119,121,122,123,125
%N A327181 Positions of 0's in {A327180(n) : n > 0}.
%C A327181 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327181 Positive integers k such that A327180(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327181 Clark Kimberling and Jianing Song, <a href="/A327181/b327181.txt">Table of n, a(n) for n = 1..10000</a>
%t A327181 r = Sqrt[3]; z = 200;
%t A327181 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 1, z}] (* {A327180(n) : n > 0} *)
%t A327181 Flatten[Position[t, 0]] (* A327181 *)
%t A327181 Flatten[Position[t, 1]] (* A327182 *)
%Y A327181 Cf. A327180, A327182 (complement).
%K A327181 nonn,easy
%O A327181 1,1
%A A327181 _Clark Kimberling_, Aug 25 2019
%E A327181 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327182.seq <==
%I A327182 #16 Sep 30 2019 18:08:11
%S A327182 1,3,4,5,8,12,14,15,16,18,19,20,23,27,29,30,31,33,34,38,42,44,45,46,
%T A327182 48,49,53,55,56,57,59,60,61,64,68,70,71,72,74,75,76,79,83,85,86,87,89,
%U A327182 90,94,98,100,101,102,105,109,111,112,113,115,116,117,120,124
%N A327182 Positions of 1's in {A327180(n) : n > 0}.
%C A327182 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327182 Positive integers k such that A327180(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327182 Clark Kimberling and Jianing Song, <a href="/A327182/b327182.txt">Table of n, a(n) for n = 1..10000</a>
%t A327182 r = Sqrt[3]; z = 200;
%t A327182 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 1, z}] (* {A327180(n) : n > 0} *)
%t A327182 Flatten[Position[t, 0]] (* A327181 *)
%t A327182 Flatten[Position[t, 1]] (* A327182 *)
%Y A327182 Cf. A327180, A327181 (complement).
%K A327182 nonn,easy
%O A327182 1,2
%A A327182 _Clark Kimberling_, Aug 25 2019
%E A327182 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327183.seq <==
%I A327183 #11 Sep 15 2019 13:56:37
%S A327183 0,1,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,1,1,1,0,0,1,0,1,1,1,0,0,1,0,1,1,1,
%T A327183 0,0,1,0,0,0,1,0,1,1,0,0,0,1,0,1,1,0,0,0,1,0,1,1,1,0,0,1,0,1,1,1,0,0,
%U A327183 1,0,1,1,1,0,1,1,0,0,0,1,0,1,1,0,0,0
%N A327183 a(n) = [(2n+1)e] - [(n+1)e] - [ne], where [ ] = floor.
%H A327183 Clark Kimberling, <a href="/A327183/b327183.txt">Table of n, a(n) for n = 0..10000</a>
%F A327183 a(n) = [(2n+1)e] - [(n+1)e] - [ne], where [ ] = floor.
%t A327183 r = E; z = 200;
%t A327183 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 0, z}]
%Y A327183 The positions of 0's and 1's in {a(n) : n > 0} are given by A327184 and A327185.
%K A327183 nonn,easy
%O A327183 0
%A A327183 _Clark Kimberling_, Aug 26 2019


==> anc/oeis/A327184.seq <==
%I A327184 #12 Sep 30 2019 18:08:14
%S A327184 2,5,6,7,9,12,13,14,16,20,21,23,27,28,30,34,35,37,38,39,41,44,45,46,
%T A327184 48,51,52,53,55,59,60,62,66,67,69,73,76,77,78,80,83,84,85,87,91,92,94,
%U A327184 98,99,101,105,106,108,109,110,112,115,116,117,119,122,123,124
%N A327184 Positions of 0's in {A327183(n) : n > 0}.
%C A327184 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327184 Positive integers k such that A327183(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327184 Jianing Song, <a href="/A327184/b327184.txt">Table of n, a(n) for n = 1..10000</a>
%t A327184 r = E; z = 200;
%t A327184 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 1, z}] (* {A327183(n) : n > 0} *)
%t A327184 Flatten[Position[t, 0]] (* A327184 *)
%t A327184 Flatten[Position[t, 1]] (* A327185 *)
%Y A327184 Cf. A327183, A327185 (complement).
%K A327184 nonn,easy
%O A327184 1,1
%A A327184 _Clark Kimberling_, Aug 26 2019
%E A327184 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327185.seq <==
%I A327185 #12 Sep 30 2019 18:08:18
%S A327185 1,3,4,8,10,11,15,17,18,19,22,24,25,26,29,31,32,33,36,40,42,43,47,49,
%T A327185 50,54,56,57,58,61,63,64,65,68,70,71,72,74,75,79,81,82,86,88,89,90,93,
%U A327185 95,96,97,100,102,103,104,107,111,113,114,118,120,121,125
%N A327185 Positions of 1's in {A327183(n) : n > 0}.
%C A327185 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327185 Positive integers k such that A327183(k) = 1. - _Jianing Song_, Sep 30 2019
%H A327185 Jianing Song, <a href="/A327185/b327185.txt">Table of n, a(n) for n = 1..10000</a>
%t A327185 r = E; z = 200;
%t A327185 t = Table[Floor[(2 n + 1)*r] - Floor[n*r + r] - Floor[n*r], {n, 1, z}] (* {A327183(n) : n > 0} *)
%t A327185 Flatten[Position[t, 0]] (* A327184 *)
%t A327185 Flatten[Position[t, 1]] (* A327185 *)
%Y A327185 Cf. A327183, A327184 (complement).
%K A327185 nonn,easy
%O A327185 1,2
%A A327185 _Clark Kimberling_, Aug 26 2019
%E A327185 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327202.seq <==
%I A327202 #14 Sep 15 2019 20:10:29
%S A327202 0,1,0,0,1,0,1,0,1,1,0,0,1,0,1,0,1,1,0,1,0,1,1,0,0,1,0,1,0,1,1,0,0,1,
%T A327202 0,1,0,0,1,0,1,0,1,1,0,0,1,0,1,0,1,1,0,1,0,1,1,0,0,1,0,1,0,1,1,0,0,1,
%U A327202 0,1,0,0,1,0,1,0,1,1,0,0,1,0,1,0,1,1
%N A327202 a(n) = [(2n+2)r] - [(n+2)r] - [nr], where [ ] = floor and r = (1+sqrt(5))/2.
%H A327202 Clark Kimberling, <a href="/A327202/b327202.txt">Table of n, a(n) for n = 0..10000</a>
%F A327202 a(n) = [(2n+2)r] - [(n+2)r] - [nr], where [ ] = floor and r = (1+sqrt(5))/2.
%t A327202 r = (1 + Sqrt[5])/2; z = 200;
%t A327202 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 0, z}]
%Y A327202 The positions of 0's and 1's in {a(n) : n > 0} are given by A327203 and A327204.
%K A327202 nonn,easy
%O A327202 0
%A A327202 _Clark Kimberling_, Aug 26 2019


==> anc/oeis/A327203.seq <==
%I A327203 #11 Oct 02 2019 05:38:59
%S A327203 2,3,5,7,10,11,13,15,18,20,23,24,26,28,31,32,34,36,37,39,41,44,45,47,
%T A327203 49,52,54,57,58,60,62,65,66,68,70,71,73,75,78,79,81,83,86,87,89,91,92,
%U A327203 94,96,99,100,102,104,107,109,112,113,115,117,120,121,123,125
%N A327203 Positions of 0's in {A327202(n) : n > 0}.
%C A327203 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327203 Positive integers k such that A327202(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327203 Clark Kimberling and Jianing Song, <a href="/A327203/b327203.txt">Table of n, a(n) for n = 1..10000</a>
%t A327203 r = (1 + Sqrt[5])/2; z = 200;
%t A327203 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 1, z}]  (* {A327202(n) : n > 0} *)
%t A327203 Flatten[Position[t, 0]] (* A327203 *)
%t A327203 Flatten[Position[t, 1]] (* A327204 *)
%Y A327203 Cf. A327202, A327204 (complement).
%K A327203 nonn,easy
%O A327203 1,1
%A A327203 _Clark Kimberling_, Aug 26 2019
%E A327203 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327204.seq <==
%I A327204 #11 Oct 02 2019 05:39:08
%S A327204 1,4,6,8,9,12,14,16,17,19,21,22,25,27,29,30,33,35,38,40,42,43,46,48,
%T A327204 50,51,53,55,56,59,61,63,64,67,69,72,74,76,77,80,82,84,85,88,90,93,95,
%U A327204 97,98,101,103,105,106,108,110,111,114,116,118,119,122,124
%N A327204 Positions of 1's in {A327202(n) : n > 0}.
%C A327204 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327204 Positive integers k such that A327202(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327204 Clark Kimberling and Jianing Song, <a href="/A327204/b327204.txt">Table of n, a(n) for n = 1..10000</a>
%t A327204 r = (1 + Sqrt[5])/2; z = 200;
%t A327204 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 1, z}]  (* {A327202(n) : n > 0} *)
%t A327204 Flatten[Position[t, 0]] (* A327203 *)
%t A327204 Flatten[Position[t, 1]] (* A327204 *)
%Y A327204 Cf. A327202, A327203 (complement).
%K A327204 nonn,easy
%O A327204 1,2
%A A327204 _Clark Kimberling_, Aug 26 2019
%E A327204 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327205.seq <==
%I A327205 #12 Sep 15 2019 20:10:38
%S A327205 0,0,1,0,1,0,0,1,0,1,1,0,1,0,1,0,1,0,0,1,0,1,1,0,1,0,1,0,1,0,0,1,0,1,
%T A327205 0,0,1,0,1,1,0,1,0,1,0,1,0,0,1,0,1,1,0,1,0,1,0,1,0,0,1,0,1,1,0,1,0,1,
%U A327205 1,0,1,0,1,0,1,0,0,1,0,1,1,0,1,0,1,0
%N A327205 a(n) = [(2n+2)r] - [(n+2)r] - [nr], where [ ] = floor and r = sqrt(2).
%H A327205 Clark Kimberling, <a href="/A327205/b327205.txt">Table of n, a(n) for n = 0..10000</a>
%F A327205 a(n) = [(2n+2)r] - [(n+2)r] - [nr], where [ ] = floor and r = sqrt(2).
%t A327205 r = Sqrt[2]; z = 200;
%t A327205 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 0, z}]
%Y A327205 The positions of 0's and 1's in {a(n) : n > 0} are given by A327206 and A327207.
%K A327205 nonn,easy
%O A327205 0
%A A327205 _Clark Kimberling_, Aug 26 2019


==> anc/oeis/A327206.seq <==
%I A327206 #11 Oct 02 2019 05:39:16
%S A327206 1,3,5,6,8,11,13,15,17,18,20,23,25,27,29,30,32,34,35,37,40,42,44,46,
%T A327206 47,49,52,54,56,58,59,61,64,66,69,71,73,75,76,78,81,83,85,87,88,90,93,
%U A327206 95,97,99,100,102,104,105,107,110,112,114,116,117,119,122,124
%N A327206 Positions of 0's in {A327205(n) : n > 0}.
%C A327206 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327206 Positive integers k such that A327205(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327206 Clark Kimberling and Jianing Song, <a href="/A327206/b327206.txt">Table of n, a(n) for n = 1..10000</a>
%t A327206 r = Sqrt[2]; z = 200;
%t A327206 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 1, z}]  (* {A327205(n) : n > 0} *)
%t A327206 Flatten[Position[t, 0]] (* A327206 *)
%t A327206 Flatten[Position[t, 1]] (* A327207 *)
%Y A327206 Cf. A327205, A327207 (complement).
%K A327206 nonn,easy
%O A327206 1,2
%A A327206 _Clark Kimberling_, Aug 26 2019
%E A327206 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327207.seq <==
%I A327207 #11 Oct 02 2019 05:39:28
%S A327207 2,4,7,9,10,12,14,16,19,21,22,24,26,28,31,33,36,38,39,41,43,45,48,50,
%T A327207 51,53,55,57,60,62,63,65,67,68,70,72,74,77,79,80,82,84,86,89,91,92,94,
%U A327207 96,98,101,103,106,108,109,111,113,115,118,120,121,123,125
%N A327207 Positions of 1's in {A327205(n) : n > 0}.
%C A327207 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327207 Positive integers k such that A327205(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327207 Clark Kimberling and Jianing Song, <a href="/A327207/b327207.txt">Table of n, a(n) for n = 1..10000</a>
%t A327207 r = Sqrt[2]; z = 200;
%t A327207 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 1, z}]  (* {A327205(n) : n > 0} *)
%t A327207 Flatten[Position[t, 0]] (* A327206 *)
%t A327207 Flatten[Position[t, 1]] (* A327207 *)
%Y A327207 Cf. A327205, A327206 (complement).
%K A327207 nonn,easy
%O A327207 1,1
%A A327207 _Clark Kimberling_, Aug 26 2019
%E A327207 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327208.seq <==
%I A327208 #11 Sep 15 2019 20:10:48
%S A327208 0,0,1,0,1,0,1,0,1,0,1,0,1,1,0,1,0,1,0,1,0,1,0,1,0,1,0,0,1,0,1,0,1,0,
%T A327208 1,0,1,0,1,0,1,0,0,1,0,1,0,1,0,1,0,1,0,1,1,0,1,0,1,0,1,0,1,0,1,0,1,0,
%U A327208 1,1,0,1,0,1,0,1,0,1,0,1,0,1,0,0,1,0
%N A327208 a(n) = [(2n+2)r] - [(n+2)r] - [nr], where [ ] = floor and r = sqrt(3).
%H A327208 Clark Kimberling, <a href="/A327208/b327208.txt">Table of n, a(n) for n = 0..10000</a>
%F A327208 a(n) = [(2n+2)r] - [(n+2)r] - [nr], where [ ] = floor and r = sqrt(3).
%t A327208 r = Sqrt[3]; z = 200;
%t A327208 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 0, z}]
%Y A327208 The positions of 0's and 1's in {a(n) : n > 0} are given by A327209 and A327210.
%K A327208 nonn,easy
%O A327208 0
%A A327208 _Clark Kimberling_, Aug 26 2019


==> anc/oeis/A327209.seq <==
%I A327209 #11 Oct 02 2019 05:41:21
%S A327209 1,3,5,7,9,11,14,16,18,20,22,24,26,27,29,31,33,35,37,39,41,42,44,46,
%T A327209 48,50,52,55,57,59,61,63,65,67,70,72,74,76,78,80,82,83,85,87,89,91,93,
%U A327209 95,97,98,100,102,104,106,108,111,113,115,117,119,121,123
%N A327209 Positions of 0's in {A327208(n) : n > 0}.
%C A327209 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327209 Positive integers k such that A327208(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327209 Clark Kimberling and Jianing Song, <a href="/A327209/b327209.txt">Table of n, a(n) for n = 1..10000</a>
%t A327209 r = Sqrt[3]; z = 200;
%t A327209 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 1, z}]  (* {A327208(n) : n > 0} *)
%t A327209 Flatten[Position[t, 0]] (* A327209 *)
%t A327209 Flatten[Position[t, 1]] (* A327210 *)
%Y A327209 Cf. A327208, A327210 (complement).
%K A327209 nonn,easy
%O A327209 1,2
%A A327209 _Clark Kimberling_, Aug 26 2019
%E A327209 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327210.seq <==
%I A327210 #16 Mar 21 2020 09:41:49
%S A327210 2,4,6,8,10,12,13,15,17,19,21,23,25,28,30,32,34,36,38,40,43,45,47,49,
%T A327210 51,53,54,56,58,60,62,64,66,68,69,71,73,75,77,79,81,84,86,88,90,92,94,
%U A327210 96,99,101,103,105,107,109,110,112,114,116,118,120,122,124,125
%N A327210 Positions of 1's in {A327208(n) : n > 0}.
%C A327210 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327210 Positive integers k such that A327208(k) = 1. - _Jianing Song_, Sep 30 2019
%H A327210 Clark Kimberling and Jianing Song, <a href="/A327210/b327210.txt">Table of n, a(n) for n = 1..10000</a>
%t A327210 r = Sqrt[3]; z = 200;
%t A327210 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 1, z}]  (* {A327208(n) : n > 0} *)
%t A327210 Flatten[Position[t, 0]] (* A327209 *)
%t A327210 Flatten[Position[t, 1]] (* A327210 *)
%Y A327210 Cf. A327208, A327209 (complement).
%K A327210 nonn,easy
%O A327210 1,1
%A A327210 _Clark Kimberling_, Aug 26 2019
%E A327210 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327211.seq <==
%I A327211 #7 Sep 15 2019 20:10:57
%S A327211 0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,1,1,0,1,0,1,0,1,1,0,1,0,
%T A327211 1,0,1,0,1,0,0,1,0,1,0,1,0,0,1,0,1,0,1,0,1,1,0,1,0,1,0,1,1,0,1,0,1,0,
%U A327211 1,1,0,1,0,1,0,1,0,1,0,0,1,0,1,0,1,0
%N A327211 a(n) = [(2n+2)e] - [(n+2)e] - [ne], where [ ] = floor.
%H A327211 Clark Kimberling, <a href="/A327211/b327211.txt">Table of n, a(n) for n = 0..10000</a>
%F A327211 [(2n+2)e] - [(n+2)e] - [ne], where [ ] = floor.
%t A327211 r = E; z = 200;
%t A327211 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 0, z}]
%Y A327211 The positions of 0's and 1's in {a(n) : n > 0} are given by A327212 and A327213.
%K A327211 nonn,easy
%O A327211 0
%A A327211 _Clark Kimberling_, Aug 29 2019


==> anc/oeis/A327212.seq <==
%I A327212 #9 Oct 02 2019 05:41:52
%S A327212 1,3,5,7,8,10,12,14,15,17,19,21,24,26,28,31,33,35,37,39,40,42,44,46,
%T A327212 47,49,51,53,56,58,60,63,65,67,70,72,74,76,78,79,81,83,85,86,88,90,92,
%U A327212 95,97,99,102,104,106,108,110,111,113,115,117,118,120,122,124
%N A327212 Positions of 0's in {A327211(n) : n > 0}.
%C A327212 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327212 Positive integers k such that A327211(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327212 Clark Kimberling and Jianing Song, <a href="/A327212/b327212.txt">Table of n, a(n) for n = 1..10000</a>
%t A327212 r = E; z = 200;
%t A327212 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 1, z}]  (* {A327211(n) : n > 0} *)
%t A327212 Flatten[Position[t, 0]] (* A327212 *)
%t A327212 Flatten[Position[t, 1]] (* A327213 *)
%Y A327212 Cf. A327211, A327213 (complement).
%K A327212 nonn,easy
%O A327212 1,2
%A A327212 _Clark Kimberling_, Aug 29 2019
%E A327212 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327213.seq <==
%I A327213 #10 Oct 02 2019 05:42:33
%S A327213 2,4,6,9,11,13,16,18,20,22,23,25,27,29,30,32,34,36,38,41,43,45,48,50,
%T A327213 52,54,55,57,59,61,62,64,66,68,69,71,73,75,77,80,82,84,87,89,91,93,94,
%U A327213 96,98,100,101,103,105,107,109,112,114,116,119,121,123,125
%N A327213 Positions of 1's in {A327211(n) : n > 0}.
%C A327213 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327213 Positive integers k such that A327211(k) = 1. - _Jianing Song_, Sep 30 2019
%H A327213 Clark Kimberling and Jianing Song, <a href="/A327213/b327213.txt">Table of n, a(n) for n = 1..10000</a>
%t A327213 r = E; z = 200;
%t A327213 t = Table[Floor[(2 n + 2)*r] - Floor[n*r + 2 r] - Floor[n*r], {n, 1, z}]  (* {A327211(n) : n > 0} *)
%t A327213 Flatten[Position[t, 0]] (* A327212 *)
%t A327213 Flatten[Position[t, 1]] (* A327213 *)
%Y A327213 Cf. A327211, A327212 (complement).
%K A327213 nonn,easy
%O A327213 1,1
%A A327213 _Clark Kimberling_, Sep 02 2019
%E A327213 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327216.seq <==
%I A327216 #11 Sep 30 2019 10:58:51
%S A327216 0,1,0,1,0,1,1,0,1,0,0,1,0,0,1,0,1,0,1,1,0,1,1,0,1,0,0,1,0,1,0,0,1,0,
%T A327216 0,1,0,1,0,1,1,0,1,1,0,1,0,0,1,0,1,0,1,1,0,1,1,0,1,0,1,1,0,1,0,0,1,0,
%U A327216 0,1,0,1,0,1,1,0,1,1,0,1,0,0,1,0,1,0
%N A327216 a(n) = [(2n+3)r] - [(n+3)r] - [nr], where [ ] = floor and r = (1+sqrt(5))/2.
%H A327216 Clark Kimberling, <a href="/A327216/b327216.txt">Table of n, a(n) for n = 0..10000</a>
%t A327216 r = (1+Sqrt[5])/2; z = 200;
%t A327216 t = Table[Floor[(2 n + 3) r] - Floor[(n*r + 3 r)] - Floor[n*r], {n, 0, z}] (* fixed by _Jianing Song_, Sep 30 2019 *)
%Y A327216 The positions of 0's and 1's in {a(n) : n > 0} are given by A327217 and A327218.
%K A327216 nonn,easy
%O A327216 0
%A A327216 _Clark Kimberling_, Sep 02 2019


==> anc/oeis/A327217.seq <==
%I A327217 #9 Sep 30 2019 10:59:25
%S A327217 2,4,7,9,10,12,13,15,17,20,23,25,26,28,30,31,33,34,36,38,41,44,46,47,
%T A327217 49,51,54,57,59,62,64,65,67,68,70,72,75,78,80,81,83,85,86,88,89,91,93,
%U A327217 96,98,99,101,102,104,106,109,112,114,117,119,120,122,123,125
%N A327217 Positions of 0's in {A327216(n) : n > 0}.
%C A327217 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327217 Positive integers k such that A327216(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327217 Clark Kimberling and Jianing Song, <a href="/A327217/b327217.txt">Table of n, a(n) for n = 1..10000</a>
%t A327217 r = (1+Sqrt[5])/2; z = 200;
%t A327217 t = Table[Floor[(2 n + 3) r] - Floor[(n*r + 3 r)] - Floor[n*r], {n, 1, z}]  (* {A327216(n) : n > 0} *)
%t A327217 Flatten[Position[t, 0]]  (* A327217 *)
%t A327217 Flatten[Position[t, 1]]  (* A327218 *)
%Y A327217 Cf. A327216, A327218 (complement).
%K A327217 nonn,easy
%O A327217 1,1
%A A327217 _Clark Kimberling_, Sep 02 2019
%E A327217 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327218.seq <==
%I A327218 #9 Sep 30 2019 11:00:01
%S A327218 1,3,5,6,8,11,14,16,18,19,21,22,24,27,29,32,35,37,39,40,42,43,45,48,
%T A327218 50,52,53,55,56,58,60,61,63,66,69,71,73,74,76,77,79,82,84,87,90,92,94,
%U A327218 95,97,100,103,105,107,108,110,111,113,115,116,118,121,124
%N A327218 Positions of 1's in {A327216(n) : n > 0}.
%C A327218 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327218 Positive integers k such that A327216(k) = 1. - _Jianing Song_, Sep 30 2019
%H A327218 Clark Kimberling and Jianing Song, <a href="/A327218/b327218.txt">Table of n, a(n) for n = 1..10000</a>
%t A327218 r = (1+Sqrt[5])/2; z = 200;
%t A327218 t = Table[Floor[(2 n + 3) r] - Floor[(n*r + 3 r)] - Floor[n*r], {n, 1, z}]  (* {A327216(n) : n > 0} *)
%t A327218 Flatten[Position[t, 0]]  (* A327217 *)
%t A327218 Flatten[Position[t, 1]]  (* A327218 *)
%Y A327218 Cf. A327216, A327217 (complement).
%K A327218 nonn,easy
%O A327218 1,2
%A A327218 _Clark Kimberling_, Sep 02 2019
%E A327218 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327219.seq <==
%I A327219 #10 Sep 30 2019 10:59:03
%S A327219 0,0,0,1,1,0,0,1,1,0,0,1,1,0,0,1,1,1,0,0,1,1,0,0,1,1,0,0,1,1,0,0,1,1,
%T A327219 0,0,0,1,1,0,0,1,1,0,0,1,1,0,0,1,1,1,0,0,1,1,0,0,1,1,0,0,1,1,0,0,1,1,
%U A327219 0,0,0,1,1,0,0,1,1,0,0,1,1,0,0,1,1,0
%N A327219 a(n) = [(2n+4)r] - [(n+4)r] - [nr], where [ ] = floor and r = (1+sqrt(5))/2.
%H A327219 Clark Kimberling, <a href="/A327219/b327219.txt">Table of n, a(n) for n = 0..10000</a>
%t A327219 r = (1+Sqrt[5])/2; z = 200;
%t A327219 t = Table[Floor[(2 n + 4) r] - Floor[(n*r + 4 r)] - Floor[n*r], {n, 0, z}] (* fixed by _Jianing Song_, Sep 30 2019 *)
%Y A327219 The positions of 0's and 1's in {a(n) : n > 0} are given by A327220 and A327221.
%K A327219 nonn,easy
%O A327219 0
%A A327219 _Clark Kimberling_, Sep 02 2019


==> anc/oeis/A327220.seq <==
%I A327220 #11 Sep 30 2019 10:47:11
%S A327220 1,2,5,6,9,10,13,14,18,19,22,23,26,27,30,31,34,35,36,39,40,43,44,47,
%T A327220 48,52,53,56,57,60,61,64,65,68,69,70,73,74,77,78,81,82,85,86,89,90,91,
%U A327220 94,95,98,99,102,103,107,108,111,112,115,116,119,120,123,124,125
%N A327220 Positions of 0's in {A327219(k) : n > 0}.
%C A327220 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327220 Positive integers k such that A327219(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327220 Clark Kimberling and Jianing Song, <a href="/A327220/b327220.txt">Table of n, a(n) for n = 1..10000</a>
%t A327220 r = (1+Sqrt[5])/2; z = 200;
%t A327220 t = Table[Floor[(2 n + 4) r] - Floor[(n*r + 4 r)] - Floor[n*r], {n, 1, z}]  (* {A327219(n) : n > 0} *)
%t A327220 Flatten[Position[t, 0]]  (* A327220 *)
%t A327220 Flatten[Position[t, 1]]  (* A327221 *)
%Y A327220 Cf. A327219, A327221 (complement).
%K A327220 nonn,easy
%O A327220 1,2
%A A327220 _Clark Kimberling_, Sep 02 2019
%E A327220 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327221.seq <==
%I A327221 #11 Sep 30 2019 10:46:59
%S A327221 3,4,7,8,11,12,15,16,17,20,21,24,25,28,29,32,33,37,38,41,42,45,46,49,
%T A327221 50,51,54,55,58,59,62,63,66,67,71,72,75,76,79,80,83,84,87,88,92,93,96,
%U A327221 97,100,101,104,105,106,109,110,113,114,117,118,121,122
%N A327221 Positions of 1's in {A327219(k) : n > 0}.
%C A327221 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327221 Positive integers k such that A327219(k) = 1. - _Jianing Song_, Sep 30 2019
%H A327221 Clark Kimberling and Jianing Song, <a href="/A327221/b327221.txt">Table of n, a(n) for n = 1..10000</a>
%t A327221 r = (1+Sqrt[5])/2; z = 200;
%t A327221 t = Table[Floor[(2 n + 4) r] - Floor[(n*r + 4 r)] - Floor[n*r], {n, 1, z}]  (* {A327219(n) : n > 0} *)
%t A327221 Flatten[Position[t, 0]]  (* A327220 *)
%t A327221 Flatten[Position[t, 1]]  (* A327221 *)
%Y A327221 Cf. A327219, A327220 (complement).
%K A327221 nonn,easy
%O A327221 1,1
%A A327221 _Clark Kimberling_, Sep 02 2019
%E A327221 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327222.seq <==
%I A327222 #7 Sep 15 2019 20:11:19
%S A327222 0,0,1,1,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,1,1,0,
%T A327222 0,0,1,1,1,0,0,1,0,1,1,0,0,0,1,1,1,0,0,1,0,1,1,0,0,0,1,1,1,0,0,1,1,1,
%U A327222 0,0,1,0,1,1,0,0,0,1,1,1,0,0,1,0,1,1
%N A327222 a(n) = [(2n+4)r] - [nr+4r] - [nr], where [ ] = floor and r = sqrt(2).
%H A327222 Clark Kimberling, <a href="/A327222/b327222.txt">Table of n, a(n) for n = 0..10000</a>
%t A327222 r = Sqrt[2]; z = 300;
%t A327222 t = Table[Floor[(2 n + 4) r] - Floor[(n*r + 4 r)] - Floor[n*r], {n, 0, z}]
%Y A327222 The positions of 0's and 1's in {a(n) : n > 0} are given by A327223 and A327224.
%K A327222 nonn,easy
%O A327222 0
%A A327222 _Clark Kimberling_, Sep 02 2019


==> anc/oeis/A327223.seq <==
%I A327223 #11 Sep 30 2019 10:46:50
%S A327223 1,4,5,6,10,11,13,16,17,18,22,23,25,28,29,30,33,34,35,39,40,42,45,46,
%T A327223 47,51,52,54,57,58,59,63,64,68,69,71,74,75,76,80,81,83,86,87,88,92,93,
%U A327223 95,98,99,100,103,104,105,109,110,112,115,116,117,121,122,124
%N A327223 Positions of 0's in {A327222(k) : n > 0}.
%C A327223 Although a(n)/n->2, the sequence 2*n-a(n) appears to be unbounded below and above.
%C A327223 Positive integers k such that A327222(k) = 0. - _Jianing Song_, Sep 30 2019
%H A327223 Clark Kimberling and Jianing Song, <a href="/A327223/b327223.txt">Table of n, a(n) for n = 1..10000</a>
%t A327223 r = Sqrt[2]; z = 300;
%t A327223 t = Table[Floor[(2 n + 4) r] - Floor[(n*r + 4 r)] - Floor[n*r], {n, 1, z}]  (* {A327222(n) : n > 0} *)
%t A327223 Flatten[Position[t, 0]]  (* A327223 *)
%t A327223 Flatten[Position[t, 1]]  (* A327224 *)
%Y A327223 Cf. A327222, A327224.
%K A327223 nonn,easy
%O A327223 1,2
%A A327223 _Clark Kimberling_, Sep 02 2019
%E A327223 Corrected by _Jianing Song_, Sep 30 2019


==> anc/oeis/A327224.seq <==
%I A327224 #12 Sep 30 2019 10:46:41
%S A327224 2,3,7,8,9,12,14,15,19,20,21,24,26,27,31,32,36,37,38,41,43,44,48,49,
%T A327224 50,53,55,56,60,61,62,65,66,67,70,72,73,77,78,79,82,84,85,89,90,91,94,
%U A327224 96,97,101,102,106,107,108,111,113,114,118,119,120,123,125
%N A327224 Positions of 1's in {A327222(k) : n > 0}.
%C A327224 Although a(n)/n->2, the sequence a(n)-2n appears to be unbounded above.
%C A327224 Positive integers k such that A327222(k) = 1. - _Jianing Song_, Sep 30 2019
%H A327224 Clark Kimberling and Jianing Song, <a href="/A327224/b327224.txt">Table of n, a(n) for n = 1..10000</a>
%t A327224 r = Sqrt[2]; z = 300;
%t A327224 t = Table[Floor[(2 n + 4) r] - Floor[(n*r + 4 r)] - Floor[n*r], {n, 1, z}]  (* {A327222(n) : n > 0} *)
%t A327224 Flatten[Position[t, 0]]  (* A327223 *)
%t A327224 Flatten[Position[t, 1]]  (* A327224 *)
%Y A327224 Cf. A327222, A327223.
%K A327224 nonn,easy
%O A327224 1,1
%A A327224 _Clark Kimberling_, Sep 02 2019
%E A327224 Corrected by _Jianing Song_, Sep 30 2019


==> anc/test_exit_status.py <==
"""Negative controls for the exit status of construct/lsd.py, construct/disc.py, e_verify.py and the checkers.
(1) lsd.py and disc.py on the nine cases built by walnut_gen.py: no mismatch, exit status 0;
(2) the same scripts with an injected fault, either in the reference (floor: the exact floor off by one where the
    true floor is 10) or in what is tested (digits: the Ostrowski digits of n = 1000, 2000, ... are those of n + 1,
    so the automaton and the formula for F(N) are evaluated at the wrong argument there): a nonzero mismatch count
    and exit status 1, also under python -O;
(3) e_verify.py: exit status 0, output identical to logs/e_verify.log, and no row j = 1 in the table of extremes;
(4) python -O: the five checkers that check with assert statements refuse to run (exit status 1), also on inputs
    that -O used to let through; construct/ has no assert statements, so build_lsd([1], -1) of lsd.py (k = -1, an
    argument lsd.py refuses) fails under -O as without;
(5) malformed input files (automata: duplicate transitions or states, initial state not 0, wrong header, non-ASCII
    or signed numbers, whitespace that Walnut does not accept, an output other than 0 and 1, and a DFAO that is
    not the shipped one although it equals s_k for n < NMAX (its outputs flipped at n = 1022447, 1022448 only);
    OEIS: data lines missing, of another entry or malformed, terms such as -0 or 00, a wrong number of terms or a
    wrong second %O field, %V/%W/%X lines, %K without nonn or with a keyword other than nonn and easy (sign, fini,
    full, cons, dead), a non-ASCII byte or a control character other than the line end LF, by which some readers
    would see other lines (also CRLF), a line not of the form %<type> A<6 digits> with a line type of the OEIS
    format (also %v, %s), and %S or %T without a comma at the end or %U with one) and command-line arguments outside the documented range (check_quadratic.py NMAX < 60000,
    check_reduction.py N < 1, construct/lsd.py and disc.py other than P = 1, 2, 1,2 and K = 1..4 in ASCII digits)
    or not taken at all (any argument of check_append.py, check_oeis.py, e_verify.py, blockformula.py, attain.py and
    construct/walnut_gen.py): exit status 1 and a usage message; the shipped Srt22 with CRLF line ends and its
    transitions in another order (the same automaton) passes, and so does an OEIS file with the keywords easy,nonn
    and %D, %e, %p and %o lines;
(6) check_append.py, check_oeis.py, check_reduction.py, check_quadratic.py 1000000 and attain.py reproduce their logs;
(7) exact.c, compiled as in README.md: missing or malformed arguments and arguments outside the documented range
    (1 <= N <= 10^9, W = 0..3, 1 <= K <= 4) exit with status 1; N = 10^6 reproduces the first four lines of each
    file in exact_results/ (the runs to 10^9 are not repeated); an N that is not 10^3, 10^4, ... gets a last line
    for N (W = 1, K = 1, against exact floors computed here); output it cannot write (to /dev/full) gives exit
    status 1.  Skipped, with a message, if gcc is not found;
(8) the evidence for Proposition 13: construct/walnut_gen.py, run into a temporary folder, rebuilds dfao/*.txt,
    walnut/app_*.txt and walnut/fk_*.txt byte for byte, and logs/walnut_run.log records each statement of
    walnut/fk_gold.txt, fk_rt2.txt and fk_rt3.txt verbatim and in order, each eval with the result TRUE, except the
    negated controls *_FALSE, with FALSE: 27 TRUE and 9 FALSE; a weakened statement, a wrong result, a missing
    statement or a changed DFAO in a copy of dfao/, walnut/ and logs/ is detected.  Walnut itself is not run."""
import os, sys, subprocess, shutil, tempfile, ast, re
from math import isqrt
if hasattr(sys.stdout, 'reconfigure'):   # test names hold non-ASCII digits; where stdout cannot encode them
    sys.stdout.reconfigure(errors='backslashreplace')   # (on Windows, redirected, without UTF-8 mode) they are escaped
HERE = os.path.dirname(os.path.abspath(__file__))
CON = os.path.join(HERE, 'construct')
ENV = dict(os.environ, PYTHONDONTWRITEBYTECODE='1', PYTHONUTF8='1'); ENV.pop('PYTHONOPTIMIZE', None)   # -O only where asked
CASES = [('1', k) for k in '1234'] + [('2', k) for k in '124'] + [('1,2', k) for k in '12']   # as in walnut_gen.py
INJECT = r'''
import os, sys, runpy
fault, sys.argv = sys.argv[1], sys.argv[2:]
sys.path.insert(0, os.path.dirname(sys.argv[0]))
import ost
if fault == 'floor':
    good = ost.floorQS
    ost.floorQS = lambda x: good(x) + (good(x) == 10)
else:
    good = ost.CF.digits
    ost.CF.digits = lambda self, n, q: good(self, n + (n > 0 and n % 1000 == 0), q)
runpy.run_path(sys.argv[0], run_name='__main__')
'''
fails = []

def run(args, cwd=HERE):
    r = subprocess.run([sys.executable] + args, cwd=cwd, env=ENV, capture_output=True, text=True)
    return r.returncode, r.stdout, r.stderr

def check(name, ok, detail=''):
    print(('ok   ' if ok else 'FAIL ') + name)
    if not ok: fails.append(name); print(detail)

def count(out, label):
    # the printed mismatch count, e.g. 'mismatches 0' or 'F formula mismatches 3'
    last = [l for l in out.splitlines() if l.startswith(label)]
    return int(last[-1].split()[-1]) if last else None

LABEL = {'lsd': 'mismatches', 'disc': 'F formula mismatches'}
for per, k in CASES:
    for s in ('lsd', 'disc'):
        rc, out, err = run([os.path.join(CON, s + '.py'), per, k])
        check('%s.py %s %s: mismatches %s, exit status %d (expected 0)' % (s, per, k, count(out, LABEL[s]), rc), rc == 0 and count(out, LABEL[s]) == 0, out + err)
for opt in ([], ['-O']):
    for fault in ('floor', 'digits'):
        for per, k in (('1', '1'), ('2', '4'), ('1,2', '2')):
            for s in ('lsd', 'disc'):
                rc, out, err = run(opt + ['-c', INJECT, fault, os.path.join(CON, s + '.py'), per, k])
                c = count(out, LABEL[s])
                check('%s.py %s %s with %s fault%s: mismatches %s, exit status %d (expected 1)' % (s, per, k, fault, ' (-O)' if opt else '', c, rc),
                      rc == 1 and c is not None and c > 0 and 'disagrees' in err, out + err)
rc, out, err = run([os.path.join(HERE, 'e_verify.py')])
log = open(os.path.join(HERE, 'logs', 'e_verify.log')).read()
rows = [l.split()[0] for l in out.splitlines() if ' extreme ' in l]
check('e_verify.py: exit status %d (expected 0), output equals logs/e_verify.log' % rc, rc == 0 and out + err + 'exit 0\n' == log, out + err)
check('e_verify.py: table of extremes for j = 2..16 only', rows == [str(j) for j in range(2, 17)], str(rows))
TMP = tempfile.mkdtemp(prefix='test_exit_status_')
def mutated(sub, fn, old, new):
    # a scratch copy of the folder sub with old replaced by new (once) in sub/fn; the checkers are run there
    d = tempfile.mkdtemp(dir=TMP); shutil.copytree(os.path.join(HERE, sub), os.path.join(d, sub))
    p = os.path.join(d, sub, fn); t = open(p, encoding='utf-8').read()
    if old not in t: raise SystemExit('test setup: %r not in %s' % (old, fn))
    open(p, 'w', encoding='utf-8', newline='\n').write(t.replace(old, new, 1))
    return d
# (4) python -O
for s in ('check_quadratic.py', 'check_append.py', 'check_oeis.py', 'check_reduction.py', 'e_verify.py'):
    rc, out, err = run(['-O', os.path.join(HERE, s)])
    check('%s under -O: exit status %d (expected 1), refused' % (s, rc), rc == 1 and out == '' and 'without python -O' in err, out + err)
for s, sub, fn, old, new in (('check_quadratic.py', 'dfao', 'Srt21.txt', 'msd_rt2\n\n0 0\n', 'msd_rt2\n\n0 1\n'),   # s(0) = 1
                             ('check_append.py', 'walnut', 'app_gold.txt', '\n2 0\n', '\n2 1\n'),             # extra accepting state
                             ('check_oeis.py', 'oeis', 'A327174.seq', 'A327174 0,0,1,1,', 'A327174 0,0,1,0,')):  # wrong term
    d = mutated(sub, fn, old, new)
    for opt in ([], ['-O']):
        rc, out, err = run(opt + [os.path.join(HERE, s), '60000'][:1 + (s == 'check_quadratic.py')], cwd=d)
        check('%s%s on %s/%s with %r: exit status %d (expected 1)' % (s, ' -O' if opt else '', sub, fn, new.strip(), rc), rc == 1, out + err)
nassert = {f: sum(isinstance(x, ast.Assert) for x in ast.walk(ast.parse(open(os.path.join(CON, f)).read())))
           for f in sorted(os.listdir(CON)) if f.endswith('.py')}
check('construct/*.py: no assert statements', len(nassert) == 5 and not any(nassert.values()), str(nassert))
for opt in ([], ['-O']):
    rc, out, err = run(opt + ['-c', 'import sys; sys.path.insert(0, sys.argv[1]); import lsd; lsd.build_lsd([1], -1)', CON])
    check('build_lsd([1], -1) of lsd.py%s: exit status %d (expected 1), Theta equals a cut point' % (' -O' if opt else '', rc), rc == 1 and 'Theta equals a cut point' in err, out + err)
# (5) malformed input files: each mutation must be rejected
FW1 = chr(0xFF11)   # fullwidth digit one, which int() accepts
MUT = [('check_append.py', 'walnut', 'app_gold.txt', a, b) for a, b in (
           ('0 1\n0 0 -> 1\n', '0 1\n0 0 -> 2\n0 0 -> 1\n'),                       # duplicate transition (Walnut: NFA)
           ('0 1\n0 0 -> 1\n0 1 -> 2\n\n1 1\n0 0 -> 1\n0 1 -> 2\n\n2 0\n1 0 -> 1\n1 1 -> 2\n',
            '2 0\n1 0 -> 1\n1 1 -> 2\n\n0 1\n0 0 -> 1\n0 1 -> 2\n\n1 1\n0 0 -> 1\n0 1 -> 2\n'),   # state 2 first (Walnut starts there)
           ('1 1 -> 2\n', '1 1 -> 2\n\n0 1\n0 0 -> 1\n0 1 -> 2\n'),               # state 0 declared twice
           ('msd_gold msd_gold\n', 'msd_rt2 msd_rt2\n'),                              # header of another numeration
           ('msd_gold msd_gold\n', 'msd_gold msd_gold\n0 0 -> 1\n'),                 # transition before any state
           ('0 0 -> 1\n', '0 0 -> +1\n'), ('0 0 -> 1\n', '0 0 -> 0_1\n'), ('0 0 -> 1\n', '0 0 -> %s\n' % FW1),
           ('0 1 -> 2\n', '0 1 -> 2\n2 0 -> 1\n'),                                  # digit 2 is not in the alphabet of msd_gold
           ('1 1 -> 2\n', '1 1 -> 3\n'),
           ('0 0 -> 1\n', '0 0 -> 1\u00a0\n'), ('\n1 1\n', '\n\u00851 1\n'), ('0 0 -> 1\n', '0 0 -> 1\x1c\n'))] + \
      [('check_quadratic.py', 'dfao', 'Sgold1.txt', a, b) for a, b in (
           ('0 0\n0 -> 0\n', '0 0\n0 -> 1\n0 -> 0\n'),                                # duplicate transition
           ('0 0\n0 -> 0\n1 -> 1\n\n1 0\n0 -> 2\n1 -> 3\n', '1 0\n0 -> 2\n1 -> 3\n\n0 0\n0 -> 0\n1 -> 1\n'),  # state 1 first
           ('msd_gold\n', 'msd_rt2\n'), ('0 0\n0 -> 0\n1 -> 1\n', '0 0\n0 -> 0\n1 -> +1\n'),
           ('0 0\n0 -> 0\n1 -> 1\n', '0 0\n0 -> 0\n1 -> %s\n' % FW1), ('0 0\n0 -> 0\n1 -> 1\n', '0 0\n0 -> 0\n1 -> 1\n2 -> 0\n'),
           ('\n1 0\n', '\n1 0\u00a0\n'), ('\n1 0\n', '\n1 0\u2028\n'), ('\n1 0\n', '\n1 0\x1f\n'))] + \
      [('check_oeis.py', 'oeis', 'A327174.seq', a, b) for a, b in (
           ('%S A327174 0,0,1,1,', '%S A327174 +0,0,1,1,'), ('%S A327174 0,0,1,1,', '%S A327174 0,0,,1,1,'),
           ('%S A327174 0,0,1,1,', '%S A327174 0,0,' + FW1 + ',1,'), ('%T A327174 ', '%T A327177 '),   # line of another entry
           ('%U A327174 ', '%T A327174 '), ('%O A327174 0', '%O A327174 +0'),
           ('%S A327174 0,0,1,1,', '%S A327174 -0,0,1,1,'), ('%S A327174 0,0,1,1,', '%S A327174 00,0,1,1,'),   # the same values,
           ('%S A327174 0,0,1,1,', '%S A327174 0,0,001,1,'), ('%O A327174 0', '%O A327174 00'),             # not as the OEIS
           ('%O A327174 0', '%O A327174 -0'))] + \
      [('check_oeis.py', 'oeis', 'A327175.seq', a, b) for a, b in (
           (',123,124\n', ',123\n'),                                                  # one term fewer
           ('%O A327175 1,2', '%O A327175 1,999'), ('%O A327175 1,2', '%O A327175 1,1'), ('%O A327175 1,2', '%O A327175 1,02'))]
for s, sub, fn, old, new in MUT:
    d = mutated(sub, fn, old, new)
    rc, out, err = run([os.path.join(HERE, s), '60000'][:1 + (s == 'check_quadratic.py')], cwd=d)
    check('%s on %s/%s with %r: exit status %d (expected 1)' % (s, sub, fn, new.strip('\n'), rc), rc == 1 and '%s/%s' % (sub, fn) in err, out + err)
NEW = [  # (script, folder, file, old, new, what, part of the error message)
    ('check_oeis.py', 'oeis', 'A327174.seq', '%N A327174 ', '%V A327174 0,0,-1,1,\n%N A327174 ', 'a %V line', '%V, %W or %X'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '%N A327174 ', '%W A327174 0,\n%N A327174 ', 'a %W line', '%V, %W or %X'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '%N A327174 ', '%X A327174 1\n%N A327174 ', 'a %X line', '%V, %W or %X'),
    ('check_oeis.py', 'oeis', 'A327175.seq', '%K A327175 nonn,easy', '%K A327175 sign,easy', '%K sign,easy', 'keyword nonn'),
    ('check_oeis.py', 'oeis', 'A327175.seq', '%K A327175 nonn,easy\n', '', 'no %K line', 'keyword nonn'),
    ('check_oeis.py', 'oeis', 'A327175.seq', '%K A327175 nonn,easy\n', '%K A327175 nonn,easy\n%K A327175 sign\n', 'two %K lines', 'keyword nonn'),
    ('check_oeis.py', 'oeis', 'A327175.seq', '%K A327175 nonn,easy', '%K A327174 nonn,easy', '%K of another entry', 'keyword nonn'),
    ('check_oeis.py', 'oeis', 'A327175.seq', '%K A327175 nonn,easy', '%K A327175 nonn,easy,sign', '%K nonn,easy,sign', 'keyword nonn'),
    ('check_oeis.py', 'oeis', 'A327175.seq', '%K A327175 nonn,easy', '%K A327175 nonn,fini,full', '%K nonn,fini,full', 'no keyword but easy'),
    ('check_oeis.py', 'oeis', 'A327175.seq', '%K A327175 nonn,easy', '%K A327175 nonn,cons', '%K nonn,cons', 'no keyword but easy'),
    ('check_oeis.py', 'oeis', 'A327175.seq', '%K A327175 nonn,easy', '%K A327175 nonn,easy,dead', '%K nonn,easy,dead', 'no keyword but easy'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\n%v A327174 0,0,-1,1,\n%N A327174 ', 'a %v line', 'is not of the form'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\n%s A327174 1,1,1,1\n%N A327174 ', 'a %s line', 'is not of the form'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\n%Q A327174 1,1,1,1\n%N A327174 ', 'a %Q line', 'is not of the form'),
    # a line break, or a character that some readers take for one, inside a line: every reader must see the same lines
    ('check_oeis.py', 'oeis', 'A327174.seq', ',1,1,0\n%N', ',1,1,0\r,9,9,9\n%N', 'a lone \\r in %U', 'control character'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\r\n%N A327174 ', 'a CRLF line end', 'control character'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\n%N A327174 x\x0c%S A327174 1,1,1,\n%N A327174 ', 'a %S line behind \\f', 'control character'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\n%N A327174 x\x0b%V A327174 0,0,-1,1,\n%N A327174 ', 'a %V line behind \\v', 'control character'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\n%N A327174 x\x1c%V A327174 0,0,-1,1,\n%N A327174 ', 'a %V line behind \\x1c', 'control character'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\n%N A327174 x\x85%V A327174 0,0,-1,1,\n%N A327174 ', 'a %V line behind U+0085', 'non-ASCII'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\n%N A327174 x\u2028%V A327174 0,0,-1,1,\n%N A327174 ', 'a %V line behind U+2028', 'non-ASCII'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\n\t%S A327174 1,1,1,\n%N A327174 ', 'a %S line after a tab', 'control character'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '%I A327174 ', '\ufeff%I A327174 ', 'a byte order mark', 'non-ASCII'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\n %V A327174 0,0,-1,1,\n%N A327174 ', 'a %V line after a space', 'is not of the form'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\nS A327174 1,1,1,\n%N A327174 ', 'a line without %', 'is not of the form'),
    ('check_oeis.py', 'oeis', 'A327174.seq', '\n%N A327174 ', '\n\n%N A327174 ', 'a blank line', 'is not of the form'),
    ('check_oeis.py', 'oeis', 'A327174.seq', ',0,1,0,\n%T A327174 ', ',0,1,0\n%T A327174 ,', 'the comma at the end of %S moved to %T (same joined data)', 'must end with a comma'),
    ('check_oeis.py', 'oeis', 'A327174.seq', ',1,1,0\n%N', ',1,1,0,\n%N', 'a comma at the end of %U', 'must end with a comma'),
    ('check_quadratic.py', 'dfao', 'Sgold1.txt', '\n7 1\n0 -> 5\n1 -> 1\n', '\n7 1\n0 -> 5\n1 -> 1\n\n8 2\n0 -> 8\n1 -> 8\n',
     'an extra (unreachable) state with output 2', 'expected 0 or 1')]
for s, sub, fn, old, new, what, msg in NEW:
    d = mutated(sub, fn, old, new)
    rc, out, err = run([os.path.join(HERE, s), '60000'][:1 + (s == 'check_quadratic.py')], cwd=d)
    check('%s on %s/%s with %s: exit status %d (expected 1)' % (s, sub, fn, what, rc), rc == 1 and '%s/%s: ' % (sub, fn) in err and msg in err, out + err)
def flipped(text, places, pts):
    # the DFAO in text (as shipped), with its output flipped exactly at the greedy representations of the n in pts:
    # a new initial state 0 (a copy of the old one), the old states 1, 2, ..., and a trie of copies of the states on
    # the paths of these representations
    st = [b for b in text.split('\n\n')[1:] if b]
    out = [int(b.split('\n')[0].split()[1]) for b in st]
    dl = [dict(map(int, l.split(' -> ')) for l in b.split('\n')[1:] if l) for b in st]
    NO = [out[0]] + out; ND = [{e: t + 1 for e, t in x.items()} for x in [dl[0]] + dl]; ND[0][0] = 0
    node = {(): (0, 0)}   # prefix -> (new state, old state)
    for n in pts:
        g = []
        for p in reversed([p for p in places if p <= n]): g.append(n // p); n %= p
        for j in range(1, len(g) + 1):
            if tuple(g[:j]) not in node:
                par, o = node[tuple(g[:j - 1])]; o = dl[o][g[j - 1]]
                node[tuple(g[:j])] = (len(NO), o); ND[par][g[j - 1]] = len(NO)
                NO.append(out[o]); ND.append({e: t + 1 for e, t in dl[o].items()})
        NO[node[tuple(g)][0]] ^= 1
    return '\n'.join([text.split('\n')[0], ''] + [x for i in range(len(NO)) for x in
                     ['%d %d' % (i, NO[i])] + ['%d -> %d' % (e, ND[i][e]) for e in sorted(ND[i])] + ['']])
# Srt22 flipped at n = 1022447, 1022448 (Ostrowski places 1, 2, 5, 12, ... of sqrt 2): equal to s_2 for every other n, so
# checks (1)-(4) pass, but (5) would print sup D = 1 instead of 0; it must be refused as not the DFAO of Proposition 13
PL = [1, 2]
while PL[-1] < 10 ** 7: PL.append(2 * PL[-1] + PL[-2])
d = tempfile.mkdtemp(dir=TMP); shutil.copytree(os.path.join(HERE, 'dfao'), os.path.join(d, 'dfao'))
p = os.path.join(d, 'dfao', 'Srt22.txt'); t = flipped(open(p).read(), PL, [1022447, 1022448]); open(p, 'w', encoding='utf-8', newline='\n').write(t)
rc, out, err = run([os.path.join(HERE, 'check_quadratic.py'), '60000'], cwd=d)
check('check_quadratic.py on dfao/Srt22.txt flipped at n = 1022447, 1022448 only: exit status %d (expected 1), not the shipped DFAO' % rc,
      rc == 1 and 'dfao/Srt22.txt: not the shipped DFAO' in err and 'ALL CHECKS PASSED' not in out, out + err)
# the same automaton as the shipped Srt22, with CRLF line ends and the transitions of state 1 in another order: passes
d = tempfile.mkdtemp(dir=TMP); shutil.copytree(os.path.join(HERE, 'dfao'), os.path.join(d, 'dfao'))
p = os.path.join(d, 'dfao', 'Srt22.txt'); t = open(p).read()
if '\n1 0\n0 -> 3\n1 -> 1\n' not in t: raise SystemExit('test setup: state 1 of Srt22.txt')
open(p, 'w', newline='\r\n').write(t.replace('\n1 0\n0 -> 3\n1 -> 1\n', '\n1 0\n1 -> 1\n0 -> 3\n'))
rc, out, err = run([os.path.join(HERE, 'check_quadratic.py'), '60000'], cwd=d)
check('check_quadratic.py 60000 on dfao/Srt22.txt with CRLF and reordered transitions: exit status %d (expected 0), output equals logs/quadratic.log' % rc,
      rc == 0 and out + err + 'exit 0\n' == open(os.path.join(HERE, 'logs', 'quadratic.log')).read(), out + err)
# the keywords in the other order and the line types %D, %e, %p, %o, which the shipped files do not use: passes
d = mutated('oeis', 'A327174.seq', '%K A327174 nonn,easy\n', '%D A327174 x\n%e A327174 x\n%p A327174 x\n%o A327174 x\n%K A327174 easy,nonn\n')
rc, out, err = run([os.path.join(HERE, 'check_oeis.py')], cwd=d)
check('check_oeis.py on oeis/A327174.seq with %%K easy,nonn and %%D, %%e, %%p, %%o lines: exit status %d (expected 0), output equals logs/oeis.log' % rc,
      rc == 0 and out + err + 'exit 0\n' == open(os.path.join(HERE, 'logs', 'oeis.log')).read(), out + err)
for new, what in (('', 'without its data lines'), ('%S A327174 0,\n%T A327174 0,\n%U A327174 1\n', 'cut to 3 terms')):
    d = tempfile.mkdtemp(dir=TMP); shutil.copytree(os.path.join(HERE, 'oeis'), os.path.join(d, 'oeis'))
    p = os.path.join(d, 'oeis', 'A327174.seq'); t = open(p).read().splitlines(True)
    open(p, 'w', encoding='utf-8', newline='\n').write(''.join(new if l[:2] == '%S' else l for l in t if l[:2] not in ('%T', '%U')))
    rc, out, err = run([os.path.join(HERE, 'check_oeis.py')], cwd=d)
    check('check_oeis.py on oeis/A327174.seq %s: exit status %d (expected 1)' % (what, rc), rc == 1 and 'oeis/A327174.seq' in err, out + err)
shutil.rmtree(TMP)
for args in (['check_quadratic.py', a] for a in ('0', '-5', '1', '59999', '1e6', '+60000')):
    rc, out, err = run([os.path.join(HERE, args[0])] + args[1:])
    check('%s: exit status %d (expected 1), usage message' % (' '.join(args), rc), rc == 1 and out == '' and 'usage' in err, out + err)
for args in [['check_quadratic.py', '1000000', '1']] + [['check_reduction.py', a] for a in ('0', '-1', '1e3')]:
    rc, out, err = run([os.path.join(HERE, args[0])] + args[1:])
    check('%s: exit status %d (expected 1), usage message' % (' '.join(args), rc), rc == 1 and out == '' and 'usage' in err, out + err)
# scripts that take no arguments, and lsd.py and disc.py with P and K other than P = 1, 2, 1,2 and K = 1..4 in ASCII digits
# (int() would read '+1', ' 1', '02' and non-ASCII digits such as U+0661); run in an empty folder, where nothing is written
NOARG = ['check_append.py', 'check_oeis.py', 'e_verify.py', 'blockformula.py', 'attain.py', 'construct/walnut_gen.py']
PK = [['1', '-1'], ['1', '1', 'extra'], ['2'], [], ['\u0661', '\u0662'], ['+1', '2'], ['1', ' 1'], ['1', '02'], ['1, 2', '1'],
      ['3', '1'], ['2', '5'], ['1', '0'], ['1,2,1', '1'], ['2,1', '1']]
TMP = tempfile.mkdtemp(prefix='test_exit_status_')
for args in [[s, a] for s in NOARG for a in ('1000000', '--help')] + [['construct/lsd.py'] + a for a in PK] + [['construct/disc.py'] + a for a in PK]:
    rc, out, err = run([os.path.join(HERE, args[0])] + args[1:], cwd=TMP)
    check('%s: exit status %d (expected 1), usage message' % (' '.join(map(repr, args)), rc),
          rc == 1 and out == '' and 'usage' in err and not os.listdir(TMP), out + err)
shutil.rmtree(TMP)
# (6) the original data still pass
for s, logf in (('check_append.py', 'append'), ('check_oeis.py', 'oeis'), ('check_reduction.py', 'reduction'), ('check_quadratic.py 1000000', 'quadratic'),
                ('attain.py', 'attain')):
    rc, out, err = run([os.path.join(HERE, s.split()[0])] + s.split()[1:])
    check('%s: exit status %d (expected 0), output equals logs/%s.log' % (s, rc, logf), rc == 0 and out + err + 'exit 0\n' == open(os.path.join(HERE, 'logs', logf + '.log')).read(), out + err)
# (7) exact.c
if shutil.which('gcc') is None:
    print('skip exact.c: gcc not found')
else:
    TMP = tempfile.mkdtemp(prefix='test_exit_status_'); EXE = os.path.join(TMP, 'exact')
    r = subprocess.run(['gcc', '-O2', '-o', EXE, os.path.join(HERE, 'exact.c'), '-lquadmath', '-lm'], capture_output=True, text=True)
    check('gcc -O2 -o exact exact.c -lquadmath -lm: exit status %d (expected 0)' % r.returncode, r.returncode == 0, r.stdout + r.stderr)
    BAD = ([], ['1000'], ['1000', '1'], ['1000', '1', '1', '1'], ['1e9', '3', '1'], ['1000.5', '1', '1'], ['1000', '1', '1.9'],
           ['100000', '7', '1'], ['1000', '-1', '1'], ['0', '1', '1'], ['1000000001', '1', '1'], ['1000', '1', '0'], ['1000', '1', '5'],
           [' 1000', '1', '1'], ['+1000', '1', '1'], ['0x10', '1', '1'], ['99999999999999999999', '1', '1'])
    def exact(args):   # exit status (None after 60 s), stdout, stderr
        try: q = subprocess.run([EXE] + args, capture_output=True, text=True, timeout=60); return q.returncode, q.stdout, q.stderr
        except subprocess.TimeoutExpired: return None, '', 'timeout'
    if r.returncode == 0:
        for args in BAD:
            rc, out, err = exact(args)
            check('exact %s: exit status %s (expected 1), refused' % (' '.join(map(repr, args)), rc),
                  rc == 1 and out == '' and ('usage' in err or 'must be a decimal integer' in err), out + err)
        if os.path.exists('/dev/full'):   # a write error: exit status 1, not a silent 0
            with open('/dev/full', 'w') as full:
                q = subprocess.run([EXE, '1000', '0', '1'], stdout=full, stderr=subprocess.PIPE, text=True, timeout=60)
            check('exact 1000 0 1 with its output to /dev/full: exit status %d (expected 1)' % q.returncode,
                  q.returncode == 1 and 'could not write' in q.stderr, q.stderr)
        def line(N, k, fl):   # what exact.c prints for D_k up to N: the extremes over 0 <= M <= N and where first reached
            D = mx = mn = nmx = nmn = 0
            for n in range(1, N + 1):
                D += 2 * (fl(2 * n + k) - fl(n + k) - fl(n)) - 1
                if D > mx: mx, nmx = D, n
                if D < mn: mn, nmn = D, n
            return 'N=%d max %d (at %d) min %d (at %d)\n' % (N, mx, nmx, mn, nmn)
        for N in (1, 100, 500, 999, 1000, 5000, 10000, 12345):
            want = ''.join(line(M, 1, lambda m: isqrt(2 * m * m)) for M in [10 ** e for e in range(3, 10) if 10 ** e < N] + [N])
            rc, out, err = exact([str(N), '1', '1'])
            check('exact %d 1 1: exit status %s (expected 0), a line at each of 10^3, 10^4, ... below N and a last one at N' % (N, rc),
                  rc == 0 and out == want and err == '', out + err + '\nexpected\n' + want)
        for w in '0123':
            for k in '1234':
                rc, out, err = exact(['1000000', w, k])
                want = ''.join(open(os.path.join(HERE, 'exact_results', 'ex_w%s_k%s.txt' % (w, k))).readlines()[:4])
                check('exact 1000000 %s %s: exit status %s (expected 0), the first four lines of exact_results/ex_w%s_k%s.txt' % (w, k, rc, w, k),
                      rc == 0 and out == want and err == '', out + err)
    shutil.rmtree(TMP)
# (8) the evidence for Proposition 13 (Walnut is not run here)
TMP = tempfile.mkdtemp(prefix='test_exit_status_'); GEN = os.path.join(TMP, 'gen')
LIB = (('Word Automata Library', 'dfao', r'.*\.txt'), ('Automata Library', 'walnut', r'app_.*\.txt'), ('Command Files', 'walnut', r'fk_.*\.txt'))
for lib, sub, pat in LIB: os.makedirs(os.path.join(GEN, lib))
r = subprocess.run([sys.executable, os.path.join(CON, 'walnut_gen.py')], cwd=TMP, env=dict(ENV, WALNUT_DIR=GEN), capture_output=True, text=True)
check('construct/walnut_gen.py with WALNUT_DIR a temporary folder: exit status %d (expected 0)' % r.returncode, r.returncode == 0, r.stdout[-2000:] + r.stderr)
WINFO = re.compile(r'|Welcome to Walnut v8\.0-alpha! Type "help;" to see all available commands\.|Starting Walnut session: Session/[0-9_]+/'
                   r'|Writing to: Session/[0-9_]+/Custom Bases/msd_(gold|rt2|rt3)(_addition)?\.txt|(Set|Converted) from brics:[0-9]+ states - [0-9]+ms')
def walnut_problem(root):
    # the first problem with the Walnut files in root/dfao, root/walnut and root/logs/walnut_run.log, or None
    for lib, sub, pat in LIB:
        want = sorted(os.listdir(os.path.join(GEN, lib))); have = sorted(f for f in os.listdir(os.path.join(root, sub)) if re.fullmatch(pat, f))
        if have != want: return '%s/: the files %s, but walnut_gen.py writes %s' % (sub, have, want)
        for f in want:
            if open(os.path.join(root, sub, f), 'rb').read() != open(os.path.join(GEN, lib, f), 'rb').read():
                return '%s/%s: not the file construct/walnut_gen.py writes' % (sub, f)
    log = open(os.path.join(root, 'logs', 'walnut_run.log'), 'rb').read()
    if not log.isascii(): return 'logs/walnut_run.log: non-ASCII character'
    log = log.decode().split('\n'); i = 0; res = []
    if log[-1] == '[Walnut]$ ': log.pop()   # the prompt after the last command, which ends the log
    for name in ('gold', 'rt2', 'rt3'):   # loaded in this order (README.md); Walnut echoes the first command after its prompt
        for j, c in enumerate(open(os.path.join(root, 'walnut', 'fk_%s.txt' % name), 'rb').read().decode().split('\n')[:-1]):
            while i < len(log) and log[i] != ('[Walnut]$ ' if j == 0 else '') + c:
                if not WINFO.fullmatch(log[i]):
                    return 'logs/walnut_run.log, line %d: %r, but the next statement is %r (walnut/fk_%s.txt)' % (i + 1, log[i][:70], c[:70], name)
                i += 1
            if i == len(log): return 'logs/walnut_run.log: no statement %r (walnut/fk_%s.txt)' % (c[:70], name)
            i += 1
            if c.startswith('eval '):
                want = 'FALSE' if c.split()[1].endswith('_FALSE') else 'TRUE'
                if log[i:i + 2] != ['____', want]: return 'logs/walnut_run.log, line %d: %s gives %r, expected %s' % (i + 1, c.split()[1], log[i:i + 2], want)
                i += 2; res.append(want)
    rest = [l for l in log[i:] if not WINFO.fullmatch(l)]
    if rest: return 'logs/walnut_run.log: %r after the last statement' % rest[0][:70]
    if (res.count('TRUE'), res.count('FALSE')) != (27, 9): return 'logs/walnut_run.log: %d TRUE and %d FALSE, expected 27 and 9' % (res.count('TRUE'), res.count('FALSE'))
    return None
w = walnut_problem(HERE)
check('walnut_gen.py rebuilds dfao/*.txt, walnut/app_*.txt and walnut/fk_*.txt byte for byte, and logs/walnut_run.log records '
      'their statements with 27 TRUE and 9 FALSE: %s' % (w or 'yes'), w is None, w)
def walnut_copy(edits):
    # a scratch copy of dfao/, walnut/ and logs/, with old replaced by new (once) in each file fn of edits; new None: removed.
    # None if old is not there (the shipped files were changed): then the test fails instead of stopping the suite
    d = tempfile.mkdtemp(dir=TMP)
    for sub in ('dfao', 'walnut', 'logs'): shutil.copytree(os.path.join(HERE, sub), os.path.join(d, sub))
    for fn, old, new in edits:
        p = os.path.join(d, fn)
        if new is None: os.remove(p); continue
        t = open(p, 'rb').read().decode()
        if old not in t: return None
        open(p, 'wb').write(t.replace(old, new, 1).encode())
    return d
DF = 'eval s_rt2_2_dfao "?msd_rt2 An (Srt22[n]=@1 <=> $s_rt2_2(n))";\n'; WEAK = DF.replace('<=>', '=>')
LOG = open(os.path.join(HERE, 'logs', 'walnut_run.log'), 'rb').read().decode(); RT3 = '\n[Walnut]$ ost rt3'
CTL = 'eval s_rt2_2_dfao_FALSE "?msd_rt2 An (Srt22[n]=@1 <=> ~$s_rt2_2(n))";\n'
WMUT = [   # (what, edits, part of the problem found)
    ("'<=>' weakened to '=>' in s_rt2_2_dfao of walnut/fk_rt2.txt", [('walnut/fk_rt2.txt', DF, WEAK)], 'walnut/fk_rt2.txt: not the file'),
    ("the same weakening in walnut/fk_rt2.txt and in the log", [('walnut/fk_rt2.txt', DF, WEAK), ('logs/walnut_run.log', DF, WEAK)], 'walnut/fk_rt2.txt: not the file'),
    ("the same weakening in the log only", [('logs/walnut_run.log', DF, WEAK)], 'but the next statement is'),
    ("x=2*n+1 for x=2*n+2 in def s_rt2_2 in the log", [('logs/walnut_run.log', 'Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & a=b+c+1";',
                                                      'Ea,b,c,x,y x=2*n+1 & y=n+2 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & a=b+c+1";')], 'but the next statement is'),
    ("FALSE for TRUE as the result of s_rt2_2_dfao in the log", [('logs/walnut_run.log', DF + '____\nTRUE\n', DF + '____\nFALSE\n')], 's_rt2_2_dfao gives'),
    ("TRUE for FALSE as the result of the control s_rt2_2_dfao_FALSE in the log", [('logs/walnut_run.log', CTL + '____\nFALSE\n', CTL + '____\nTRUE\n')], 's_rt2_2_dfao_FALSE gives'),
    ("s_rt2_2_dfao and its result removed from the log", [('logs/walnut_run.log', DF + '____\nTRUE\n', '')], 'but the next statement is'),
    ("s_rt2_2_dfao and its result twice in the log", [('logs/walnut_run.log', DF + '____\nTRUE\n', 2 * (DF + '____\nTRUE\n'))], 'but the next statement is'),
    ("a TRUE result after a def in the log", [('logs/walnut_run.log', 'a=b+c+1";\neval s_rt2_2_range', 'a=b+c+1";\n____\nTRUE\neval s_rt2_2_range')], 'but the next statement is'),
    ("the log cut after fk_rt2.txt", [('logs/walnut_run.log', LOG[LOG.index(RT3):] if RT3 in LOG else '\0', '\n')], 'no statement'),
    ("dfao/Srt22.txt flipped at n = 1022447, 1022448", [('dfao/Srt22.txt', open(os.path.join(HERE, 'dfao', 'Srt22.txt')).read(),
                                                         flipped(open(os.path.join(HERE, 'dfao', 'Srt22.txt')).read(), PL, [1022447, 1022448]))], 'dfao/Srt22.txt: not the file'),
    ("walnut/app_rt3.txt removed", [('walnut/app_rt3.txt', None, None)], 'walnut/: the files')]
for what, edits, msg in WMUT:
    d = walnut_copy(edits); w = walnut_problem(d) if d else 'test setup: the text to change is not in the shipped files'
    check('Walnut evidence with %s: %s' % (what, w), d is not None and w is not None and msg in w, w)
shutil.rmtree(TMP)
if fails:
    raise SystemExit('%d test(s) failed' % len(fails))
print('ALL TESTS PASSED')


==> anc/walnut/app_gold.txt <==
msd_gold msd_gold

0 1
0 0 -> 1
0 1 -> 2

1 1
0 0 -> 1
0 1 -> 2

2 0
1 0 -> 1
1 1 -> 2


==> anc/walnut/app_rt2.txt <==
msd_rt2 msd_rt2

0 1
0 0 -> 1
0 1 -> 2
0 2 -> 3

1 1
0 0 -> 1
0 1 -> 2
0 2 -> 3

2 0
1 0 -> 1
1 1 -> 2
1 2 -> 3

3 0
2 0 -> 1
2 1 -> 2
2 2 -> 3


==> anc/walnut/app_rt3.txt <==
msd_rt3 msd_rt3

0 1
0 0 -> 1
0 1 -> 2
0 2 -> 3

1 0
0 0 -> 4
0 1 -> 5
0 2 -> 6

2 0
0 0 -> 7
0 1 -> 8
0 2 -> 9

3 0
0 0 -> 10
0 1 -> 11
0 2 -> 12

4 1
0 0 -> 4
0 1 -> 5
0 2 -> 6

5 0
0 0 -> 7
0 1 -> 8
0 2 -> 9

6 0
0 0 -> 10
0 1 -> 11
0 2 -> 12

7 0
1 0 -> 4
1 1 -> 5
1 2 -> 6

8 0
1 0 -> 7
1 1 -> 8
1 2 -> 9

9 0
1 0 -> 10
1 1 -> 11
1 2 -> 12

10 0
2 0 -> 4
2 1 -> 5
2 2 -> 6

11 0
2 0 -> 7
2 1 -> 8
2 2 -> 9

12 0
2 0 -> 10
2 1 -> 11
2 2 -> 12


==> anc/walnut/fk_gold.txt <==
ost gold [0] [1];
reg odd_gold msd_gold "(0|1)*(1)(00)*";
def fl_gold "?msd_gold (m=0 & y=0) | (m>=1 & El $app_gold(m,l) & (($odd_gold(m) & y+1+1*m=l) | (~$odd_gold(m) & y+1*m=l)))";
eval fl_gold_fun "?msd_gold Am Ey $fl_gold(m,y) & (Az $fl_gold(m,z) => z=y)";
eval fl_gold_spot "?msd_gold $fl_gold(1,0) & $fl_gold(2,1) & $fl_gold(3,1) & $fl_gold(5,3) & $fl_gold(7,4) & $fl_gold(10,6) & $fl_gold(23,14) & $fl_gold(57,35) & $fl_gold(100,61) & $fl_gold(211,130)";
eval fl_gold_step "?msd_gold Am,y,z ($fl_gold(m,y) & $fl_gold(m+1,z)) => (z=y | z=y+1)";
def s_gold_1 "?msd_gold Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & a=b+c+1";
eval s_gold_1_range "?msd_gold An Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & (a=b+c | a=b+c+1)";
eval s_gold_1_dfao "?msd_gold An (Sgold1[n]=@1 <=> $s_gold_1(n))";
eval s_gold_1_dfao_FALSE "?msd_gold An (Sgold1[n]=@1 <=> ~$s_gold_1(n))";
def s_gold_2 "?msd_gold Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & a=b+c+1";
eval s_gold_2_range "?msd_gold An Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & (a=b+c | a=b+c+1)";
eval s_gold_2_dfao "?msd_gold An (Sgold2[n]=@1 <=> $s_gold_2(n))";
eval s_gold_2_dfao_FALSE "?msd_gold An (Sgold2[n]=@1 <=> ~$s_gold_2(n))";
def s_gold_3 "?msd_gold Ea,b,c,x,y x=2*n+3 & y=n+3 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & a=b+c+1";
eval s_gold_3_range "?msd_gold An Ea,b,c,x,y x=2*n+3 & y=n+3 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & (a=b+c | a=b+c+1)";
eval s_gold_3_dfao "?msd_gold An (Sgold3[n]=@1 <=> $s_gold_3(n))";
eval s_gold_3_dfao_FALSE "?msd_gold An (Sgold3[n]=@1 <=> ~$s_gold_3(n))";
def s_gold_4 "?msd_gold Ea,b,c,x,y x=2*n+4 & y=n+4 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & a=b+c+1";
eval s_gold_4_range "?msd_gold An Ea,b,c,x,y x=2*n+4 & y=n+4 & $fl_gold(x,a) & $fl_gold(y,b) & $fl_gold(n,c) & (a=b+c | a=b+c+1)";
eval s_gold_4_dfao "?msd_gold An (Sgold4[n]=@1 <=> $s_gold_4(n))";
eval s_gold_4_dfao_FALSE "?msd_gold An (Sgold4[n]=@1 <=> ~$s_gold_4(n))";


==> anc/walnut/fk_rt2.txt <==
ost rt2 [0] [2];
reg odd_rt2 msd_rt2 "(0|1|2)*(1|2)(00)*0";
def fl_rt2 "?msd_rt2 (m=0 & y=0) | (m>=1 & El $app_rt2(m,l) & (($odd_rt2(m) & y+1+2*m=l) | (~$odd_rt2(m) & y+2*m=l)))";
eval fl_rt2_fun "?msd_rt2 Am Ey $fl_rt2(m,y) & (Az $fl_rt2(m,z) => z=y)";
eval fl_rt2_spot "?msd_rt2 $fl_rt2(1,0) & $fl_rt2(2,0) & $fl_rt2(3,1) & $fl_rt2(5,2) & $fl_rt2(7,2) & $fl_rt2(10,4) & $fl_rt2(23,9) & $fl_rt2(57,23) & $fl_rt2(100,41) & $fl_rt2(211,87)";
eval fl_rt2_step "?msd_rt2 Am,y,z ($fl_rt2(m,y) & $fl_rt2(m+1,z)) => (z=y | z=y+1)";
def s_rt2_1 "?msd_rt2 Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & a=b+c+1";
eval s_rt2_1_range "?msd_rt2 An Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & (a=b+c | a=b+c+1)";
eval s_rt2_1_dfao "?msd_rt2 An (Srt21[n]=@1 <=> $s_rt2_1(n))";
eval s_rt2_1_dfao_FALSE "?msd_rt2 An (Srt21[n]=@1 <=> ~$s_rt2_1(n))";
def s_rt2_2 "?msd_rt2 Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & a=b+c+1";
eval s_rt2_2_range "?msd_rt2 An Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & (a=b+c | a=b+c+1)";
eval s_rt2_2_dfao "?msd_rt2 An (Srt22[n]=@1 <=> $s_rt2_2(n))";
eval s_rt2_2_dfao_FALSE "?msd_rt2 An (Srt22[n]=@1 <=> ~$s_rt2_2(n))";
def s_rt2_4 "?msd_rt2 Ea,b,c,x,y x=2*n+4 & y=n+4 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & a=b+c+1";
eval s_rt2_4_range "?msd_rt2 An Ea,b,c,x,y x=2*n+4 & y=n+4 & $fl_rt2(x,a) & $fl_rt2(y,b) & $fl_rt2(n,c) & (a=b+c | a=b+c+1)";
eval s_rt2_4_dfao "?msd_rt2 An (Srt24[n]=@1 <=> $s_rt2_4(n))";
eval s_rt2_4_dfao_FALSE "?msd_rt2 An (Srt24[n]=@1 <=> ~$s_rt2_4(n))";


==> anc/walnut/fk_rt3.txt <==
ost rt3 [0] [1 2];
reg odd_rt3 msd_rt3 "(0|1|2)*(1|2)(00)*";
def fl_rt3 "?msd_rt3 (m=0 & y=0) | (m>=1 & El $app_rt3(m,l) & (($odd_rt3(m) & y+1+3*m=l) | (~$odd_rt3(m) & y+3*m=l)))";
eval fl_rt3_fun "?msd_rt3 Am Ey $fl_rt3(m,y) & (Az $fl_rt3(m,z) => z=y)";
eval fl_rt3_spot "?msd_rt3 $fl_rt3(1,0) & $fl_rt3(2,1) & $fl_rt3(3,2) & $fl_rt3(5,3) & $fl_rt3(7,5) & $fl_rt3(10,7) & $fl_rt3(23,16) & $fl_rt3(57,41) & $fl_rt3(100,73) & $fl_rt3(211,154)";
eval fl_rt3_step "?msd_rt3 Am,y,z ($fl_rt3(m,y) & $fl_rt3(m+1,z)) => (z=y | z=y+1)";
def s_rt3_1 "?msd_rt3 Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_rt3(x,a) & $fl_rt3(y,b) & $fl_rt3(n,c) & a=b+c+1";
eval s_rt3_1_range "?msd_rt3 An Ea,b,c,x,y x=2*n+1 & y=n+1 & $fl_rt3(x,a) & $fl_rt3(y,b) & $fl_rt3(n,c) & (a=b+c | a=b+c+1)";
eval s_rt3_1_dfao "?msd_rt3 An (Srt31[n]=@1 <=> $s_rt3_1(n))";
eval s_rt3_1_dfao_FALSE "?msd_rt3 An (Srt31[n]=@1 <=> ~$s_rt3_1(n))";
def s_rt3_2 "?msd_rt3 Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_rt3(x,a) & $fl_rt3(y,b) & $fl_rt3(n,c) & a=b+c+1";
eval s_rt3_2_range "?msd_rt3 An Ea,b,c,x,y x=2*n+2 & y=n+2 & $fl_rt3(x,a) & $fl_rt3(y,b) & $fl_rt3(n,c) & (a=b+c | a=b+c+1)";
eval s_rt3_2_dfao "?msd_rt3 An (Srt32[n]=@1 <=> $s_rt3_2(n))";
eval s_rt3_2_dfao_FALSE "?msd_rt3 An (Srt32[n]=@1 <=> ~$s_rt3_2(n))";

